Optimization of broad gain and high optical nonlinearity of mid-infrared quantum cascade laser frequency combs

Mid-infrared Quantum Cascade Lasers (QCLs) are compact and efficient sources ideal for molecular spectroscopy applications, such as dual-comb spectroscopy. However, despite over a decade of active developments of QCL frequency comb devices, their bandwidth is limited to around $100$ cm$^{-1}$, severely limiting their application for multi-gas, liquid, and solid sensing. Even though very broad gain QCLs have been presented, these were not able to improve the comb bandwidth, whose main limitations are variations of the gain and dispersion with frequency. A perfectly flat gain spectrum would mitigate this, as the dispersion as well as the parametric gain necessary to overcome the losses at gain clamping, vanishes. On the other hand, comb formation rests on four-wave mixing, a third-order nonlinear process, which is very strong in QCLs. Due to the subband nature of these devices, this nonlinearity can be designed and enhanced in order to facilitate comb formation. In this work, we present optimised designs with broad and flat-top gain spectra spanning as much as 220 cm$^{-1}$, as well as up to 30 times stronger FWM nonlinearity than a typical bound-to-continuum QCL design. The optimisation utilises a nonequilibriumn Green's function model with high predictive power, and obeys constraints on gain and current density, ensuring efficient devices. Such high nonlinearity in combination with a moderate, saturable gain, could allow for non-classical light generation in QCLs. On the other hand, doubling the spectral bandwidth of QCL combs would be a large step towards high-speed spectroscopy of complex gas mixtures and liquids.

==> anc/opt_structs_chi3.txt <==
# Material system: Al_0.6InAs/In_0.62GaAs
# Nlayres, NDop:
22 5
# ID, merit, FWM, gain, j, x1, x2, [lw], [[dzi,dzf,dd]]
0 1.3282e-17 3.443e-16 6.4805 2352 0.59725 0.62904 3.5 1.1 1.3 3.8 1 3.5 1.8 2.7 1.9 2.6 1.5 2.3 1.4 2.1 2.2 1.9 2 1.9 1.9 1.7 2.4 1.7 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
537 6.7759e-16 1.029e-14 14.789 1828.4 0.59595 0.62238 3.9945 0.91149 1.56 4.1367 1.0197 4.1886 1.4838 3.1672 1.9 2.6 1.5 2.5314 1.4 1.8572 2.2 1.9 2 2.1494 1.6305 1.6378 2.1474 1.7077 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
573 4.7252e-16 6.7521e-15 13.4 2009.6 0.5979 0.62695 4.0901 1.1363 1.5347 4.0154 1.1864 4.1364 1.5583 3.1434 1.9 2.6 1.5 2.4636 1.4 1.719 2.2 1.9 2 1.5376 1.6978 1.6283 1.9203 1.8258 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
496 4.6054e-16 8.5538e-15 18.002 1862.1 0.59993 0.62048 3.0955 1.1364 1.5038 4.4132 0.88076 3.6718 1.7576 3.1686 1.9 2.6 1.5 2.5727 1.4 2.0045 2.2 1.9 2 2.0869 1.6951 2.0307 1.9965 1.4622 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
132 4.1763e-16 5.4357e-15 12.427 1942 0.59735 0.62871 3.8674 0.94973 1.3805 3.8825 0.81312 3.9425 2.079 3.1092 1.9 2.6 1.5 1.8413 1.4 2.1046 2.2 1.9 2 1.8252 1.702 1.9298 2.2353 1.5403 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
4 4.1183e-16 3.0755e-15 7.2877 1702.2 0.59778 0.62733 3.3912 0.99684 1.5519 4.178 0.81569 3.4063 1.5361 3.1986 1.9 2.6 1.5 2.2663 1.4 1.8704 2.2 1.9 2 2.2179 2.1711 1.63 2.6435 1.8638 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
120 3.9429e-16 7.0239e-15 14.399 2264.2 0.59632 0.63195 3.7243 1.1658 1.2907 3.6923 1.1102 4.0877 1.9206 2.9433 1.9 2.6 1.5 2.1937 1.4 2.1471 2.2 1.9 2 2.1485 2.1543 1.5002 2.8718 1.3631 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
843 3.8902e-16 4.9495e-15 11.196 2153.5 0.59821 0.62597 4.0759 1.0042 1.0648 4.1704 1.1272 3.9085 1.7083 3.1226 1.9 2.6 1.5 2.1124 1.4 2.0039 2.2 1.9 2 2.2457 1.625 1.3695 1.9934 1.512 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
613 3.8787e-16 2.6488e-15 6.3376 1588.5 0.59929 0.62044 3.2341 0.90905 1.145 3.9694 1.0504 3.8325 1.4967 3.2328 1.9 2.6 1.5 2.71 1.4 2.4636 2.2 1.9 2 2.1234 2.1873 1.4666 1.9365 1.8758 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
420 3.7276e-16 3.3152e-15 8.6884 1797.6 0.59917 0.62289 3.5799 1.0762 1.1414 4.0796 1.198 4.0582 1.5923 3.1665 1.9 2.6 1.5 2.5196 1.4 1.6803 2.2 1.9 2 2.2282 1.9429 1.9149 2.2917 2.0185 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
697 3.4723e-16 4.7221e-15 12.432 2078.9 0.59857 0.6248 3.1718 1.0291 1.356 3.441 0.98503 4.1521 1.9531 3.113 1.9 2.6 1.5 2.7427 1.4 2.282 2.2 1.9 2 2.0884 1.7297 1.709 2.4818 1.4039 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
239 3.3899e-16 3.4634e-15 9.655 1982.8 0.59814 0.62617 3.3173 1.0659 1.4107 4.2403 0.88024 2.9534 1.9378 3.145 1.9 2.6 1.5 2.4145 1.4 2.1184 2.2 1.9 2 1.6952 1.5262 1.902 2.1481 1.3782 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
471 3.2639e-16 4.1934e-15 12.45 1863.3 0.59773 0.62745 3.7905 1.1261 1.2247 4.3618 1.0892 3.3025 1.7624 3.2015 1.9 2.6 1.5 2.0303 1.4 2.0061 2.2 1.9 2 1.8622 2.1401 1.9733 1.9443 1.5241 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1144 3.2322e-16 2.5052e-15 7.7043 1259.7 0.59652 0.63131 4.0484 0.91983 1.1848 3.2893 1.0503 3.9889 1.7503 2.9288 1.9 2.6 1.5 2.5997 1.4 2.184 2.2 1.9 2 1.8695 2.0098 1.3917 2.5141 1.6745 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1006 3.199e-16 3.2469e-15 9.6172 1972.9 0.59695 0.62995 3.7749 1.0809 1.4561 3.576 0.81967 4.0102 1.5811 2.9474 1.9 2.6 1.5 2.0079 1.4 2.094 2.2 1.9 2 1.843 2.1022 1.7661 2.7485 1.8753 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
886 3.1593e-16 2.1532e-15 6.3481 1520 0.59658 0.62211 2.9256 0.95679 1.3775 4.0456 1.1384 4.015 2.1193 2.8657 1.9 2.6 1.5 2.1396 1.4 2.073 2.2 1.9 2 2.2264 1.9617 1.8335 2.0126 1.9632 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
383 3.0958e-16 3.0117e-15 9.1723 1990.5 0.59999 0.62028 4.0338 1.0352 1.2206 4.361 0.81283 3.9946 1.8057 3.0131 1.9 2.6 1.5 2.6922 1.4 2.3079 2.2 1.9 2 2.1694 1.7394 1.8672 1.927 2.015 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1024 3.0389e-16 3.0248e-15 8.7524 2153.9 0.59872 0.62434 3.9726 1.1731 1.0762 4.0551 1.0093 3.586 1.6637 3.156 1.9 2.6 1.5 1.9951 1.4 2.1657 2.2 1.9 2 2.248 1.7334 1.8385 2.1902 1.8669 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
675 2.9694e-16 2.1696e-15 7.1665 1539.2 0.5973 0.62885 3.6291 1.0735 1.4154 3.5715 1.0936 4.1043 2.0199 3.1032 1.9 2.6 1.5 2.1311 1.4 1.987 2.2 1.9 2 1.8973 2.1109 1.5557 2.0164 1.9077 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
872 2.9011e-16 3.4589e-15 9.1211 2315.7 0.59727 0.62896 4.106 1.2233 1.1148 3.6334 0.99348 3.7837 2.0711 3.189 1.9 2.6 1.5 2.3306 1.4 1.8853 2.2 1.9 2 2.1609 1.6553 1.9315 2.7628 1.661 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
796 2.7794e-16 2.1126e-15 7.3832 1777.4 0.59836 0.62551 4.1838 1.1467 1.5547 4.2563 1.127 4.1645 1.5996 2.7718 1.9 2.6 1.5 2.4477 1.4 2.4197 2.2 1.9 2 2.1773 1.8934 1.8917 2.2027 1.561 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
167 2.7637e-16 2.9806e-15 10.153 1996.4 0.59719 0.6292 3.7281 1.2588 1.3881 3.7038 1.155 3.9316 1.7956 3.1546 1.9 2.6 1.5 2.0178 1.4 1.8945 2.2 1.9 2 1.8309 1.8651 1.4884 2.4256 2.0211 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
942 2.7272e-16 3.4323e-15 12.397 1714.7 0.59891 0.62375 4.032 0.93231 1.4773 4.4535 0.81346 4.1533 1.6752 3.233 1.9 2.6 1.5 2.3859 1.4 2.2688 2.2 1.9 2 1.6834 1.8962 1.9709 2.3206 1.9555 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
65 2.7168e-16 2.9002e-15 10.258 1911.6 0.59655 0.63106 3.7229 0.98311 1.0802 3.6396 1.0376 3.7079 1.8552 2.932 1.9 2.6 1.5 1.9983 1.4 1.8526 2.2 1.9 2 1.8922 2.2225 1.8477 2.1581 1.4971 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
966 2.6306e-16 3.5363e-15 9.8645 2349.2 0.59595 0.63312 4.0861 1.0235 1.4398 4.2629 0.83338 2.8894 1.7648 3.0124 1.9 2.6 1.5 1.9473 1.4 2.0211 2.2 1.9 2 2.1071 1.7273 1.4211 2.5403 1.3988 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
980 2.625e-16 2.1479e-15 5.3155 1484.4 0.59585 0.63344 4.1882 0.94814 1.3729 3.4698 1.1062 3.9988 1.5761 2.57 1.9 2.6 1.5 2.2082 1.4 1.8529 2.2 1.9 2 1.5615 1.5854 1.3733 2.3673 1.779 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
618 2.6163e-16 2.46e-15 8.232 2159.4 0.59796 0.62676 3.4213 1.0458 1.0836 4.193 1.1914 3.7755 1.9817 2.2194 1.9 2.6 1.5 2.0688 1.4 1.8188 2.2 1.9 2 2.1396 1.5587 2.0016 2.1624 1.6764 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
287 2.6038e-16 2.0927e-15 7.6394 1939.3 0.59714 0.62937 3.6057 1.1728 1.4867 3.8259 0.80033 3.7843 1.8294 2.8455 1.9 2.6 1.5 2.2181 1.4 1.9378 2.2 1.9 2 2.1888 2.1027 1.4436 2.5828 1.889 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
84 2.5648e-16 1.935e-15 7.128 1925.6 0.59668 0.63083 4.0089 1.2558 1.2782 3.4515 0.856 3.7284 2.0058 2.8751 1.9 2.6 1.5 2.4639 1.4 2.1512 2.2 1.9 2 1.635 1.7924 1.3879 2.5267 1.9494 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
921 2.5389e-16 2.3302e-15 8.5995 2009.9 0.59816 0.62613 3.8734 1.1502 1.1433 3.6349 1.0391 3.9387 1.6318 3.0928 1.9 2.6 1.5 2.02 1.4 2.1784 2.2 1.9 2 2.2376 2.2261 1.7888 1.9938 1.7498 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
431 2.5304e-16 2.7293e-15 9.1335 2209.8 0.5973 0.62858 3.6066 0.91835 1.2776 4.2727 0.94495 3.8451 2.1305 2.2099 1.9 2.6 1.5 2.3858 1.4 1.8517 2.2 1.9 2 1.6329 1.5731 1.6734 2.1784 1.9129 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
412 2.5226e-16 2.527e-15 9.9017 1661.3 0.59756 0.62801 4.0348 1.073 1.4421 4.0892 1.199 3.9487 1.9537 3.1549 1.9 2.6 1.5 2.6664 1.4 2.3608 2.2 1.9 2 1.9747 1.8435 1.6991 2.8612 1.9323 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
279 2.4821e-16 1.6824e-15 6.0956 822.11 0.59815 0.62615 4.196 1.0274 1.2111 3.7108 0.87197 3.8222 1.8323 3.2121 1.9 2.6 1.5 2.1931 1.4 2.2151 2.2 1.9 2 2.2306 1.6071 1.48 2.1559 1.8478 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
197 2.2949e-16 1.8293e-15 7.8534 1661.5 0.59579 0.63364 4.1073 1.1383 1.4951 3.6098 1.1928 4.037 1.99 2.8052 1.9 2.6 1.5 2.0764 1.4 1.8458 2.2 1.9 2 1.9451 2.0711 1.6945 2.5496 1.9297 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
791 2.2488e-16 1.6906e-15 7.3623 1670.2 0.59779 0.62725 3.2944 0.97719 1.5487 3.9245 0.98668 3.6157 1.7784 3.1774 1.9 2.6 1.5 2.5385 1.4 1.7845 2.2 1.9 2 1.7789 1.6266 1.4567 2.4293 1.8465 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
329 2.246e-16 2.2936e-15 9.3777 2067.7 0.59771 0.62748 4.0523 1.1929 1.4673 4.3331 1.0191 4.1034 1.7236 2.5596 1.9 2.6 1.5 2.5968 1.4 2.2557 2.2 1.9 2 2.2349 2.2774 1.8757 2.3539 1.3869 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1005 2.222e-16 2.7225e-15 9.6677 2288.1 0.59649 0.63143 4.1689 1.199 1.494 3.7852 0.85865 3.9127 1.8873 2.7419 1.9 2.6 1.5 2.3122 1.4 1.8342 2.2 1.9 2 1.8582 1.9127 2.0384 2.8597 1.8594 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
448 2.2037e-16 1.5919e-15 6.4854 1987.9 0.59791 0.62692 3.4762 1.1702 1.3796 3.3946 1.0337 4.0633 1.9382 2.7772 1.9 2.6 1.5 2.1057 1.4 2.3699 2.2 1.9 2 2.1826 1.9373 1.6052 2.1008 1.7988 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
49 2.194e-16 2.273e-15 9.938 1919.9 0.59878 0.62407 3.1968 1.0511 1.4512 4.0014 1.0052 4.0042 1.615 3.1426 1.9 2.6 1.5 2.612 1.4 2.1611 2.2 1.9 2 2.0071 2.1042 1.8364 2.7591 1.9909 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1124 2.1837e-16 1.5356e-15 5.7721 1446.1 0.59848 0.6251 3.0618 1.0144 1.5077 4.2353 1.1666 3.3156 2.0523 2.9822 1.9 2.6 1.5 2.5775 1.4 1.8424 2.2 1.9 2 2.1163 1.5237 1.5332 2.0237 1.8044 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
608 2.1483e-16 3.381e-15 10.805 2395.2 0.59634 0.6319 4.1252 1.0913 1.0407 4.1043 0.98072 3.1564 2.0995 2.9962 1.9 2.6 1.5 1.8908 1.4 2.0745 2.2 1.9 2 1.8035 1.8632 1.9233 2.3925 1.5536 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1102 2.1369e-16 1.8138e-15 7.4283 2149.7 0.59767 0.62768 3.0796 0.95124 1.1027 3.5012 1.1757 3.937 1.6655 2.8308 1.9 2.6 1.5 2.1524 1.4 1.76 2.2 1.9 2 1.9801 1.6206 1.6872 2.6454 1.6976 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
503 2.1286e-16 4.3974e-15 11.647 2500.7 0.59806 0.62633 3.8015 1.2738 1.3051 3.73 0.86154 3.8383 1.7926 2.9196 1.9 2.6 1.5 2.4134 1.4 1.8667 2.2 1.9 2 1.5307 1.8465 2.0293 2.0179 1.7595 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1000 2.1054e-16 1.6611e-15 7.783 1627.3 0.59635 0.63184 3.814 0.97332 1.3216 3.1737 1.1489 3.9738 1.8102 2.7982 1.9 2.6 1.5 2.5845 1.4 2.0057 2.2 1.9 2 1.5565 1.6799 1.6866 2.5038 1.5983 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
118 2.0964e-16 1.4693e-15 5.7882 1416.5 0.59565 0.63409 4.0777 0.95142 1.2426 4.0872 0.94825 2.9431 2.0766 3.1105 1.9 2.6 1.5 1.9651 1.4 1.8606 2.2 1.9 2 1.6312 2.2172 1.7242 2.0582 1.7754 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
961 2.0787e-16 1.4938e-15 5.6636 1377.9 0.59612 0.63321 4.0745 0.99614 1.1965 3.693 1.0829 3.6083 1.6619 2.7675 1.9 2.6 1.5 1.8774 1.4 2.4488 2.2 1.9 2 1.6541 2.1037 1.8255 2.77 1.7987 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
343 1.9729e-16 1.9038e-15 9.5838 1554.1 0.59758 0.62796 3.7988 0.99354 1.1832 4.1206 1.0725 3.515 2.0843 3.2317 1.9 2.6 1.5 2.5037 1.4 2.2881 2.2 1.9 2 1.5431 2.044 1.9944 2.1513 1.5001 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
935 1.9642e-16 4.2563e-15 14.077 2428.5 0.59801 0.62659 3.8231 0.93856 1.3217 4.5288 1.0088 3.2749 1.9278 3.1057 1.9 2.6 1.5 2.1941 1.4 2.4852 2.2 1.9 2 2.0533 2.0539 1.7857 2.1858 1.7828 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
707 1.9487e-16 2.6241e-15 11.451 2204.5 0.59863 0.62462 3.6138 1.1343 1.4854 3.9109 0.82129 3.6147 1.5343 3.173 1.9 2.6 1.5 1.9921 1.4 2.5102 2.2 1.9 2 2.08 1.5259 1.7037 2.3839 1.5083 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
234 1.9435e-16 1.6599e-15 6.4366 2279.4 0.59579 0.63364 3.5699 0.92657 1.5514 4.2047 1.0708 2.8728 1.805 2.4629 1.9 2.6 1.5 2.6849 1.4 2.5061 2.2 1.9 2 1.7224 1.8624 1.4144 2.8616 1.5045 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1128 1.9309e-16 3.2703e-15 10.852 2436.3 0.59917 0.6229 3.2832 0.95311 1.2017 4.1236 1.0611 4.182 2.1441 2.7034 1.9 2.6 1.5 2.135 1.4 2.5012 2.2 1.9 2 2.1409 1.7929 1.6957 1.9829 1.9344 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
107 1.8977e-16 1.5313e-15 6.0918 2220.4 0.59772 0.62752 3.0445 0.91973 1.2805 3.7228 1.0127 4.1303 1.7325 2.6102 1.9 2.6 1.5 1.9142 1.4 2.0629 2.2 1.9 2 2.2241 2.0283 1.9808 2.8455 1.7925 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
899 1.8949e-16 2.338e-15 11.129 2108 0.59726 0.62897 3.8871 1.1554 1.4869 4.2495 1.1679 3.4262 1.9079 2.9869 1.9 2.6 1.5 2.4883 1.4 1.7638 2.2 1.9 2 2.1139 1.6598 1.6486 2.4786 1.8239 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
240 1.8598e-16 2.2798e-15 8.3347 2400.5 0.59823 0.6259 3.0359 1.1382 1.4667 4.1871 0.94429 3.6751 2.1392 3.195 1.9 2.6 1.5 1.9684 1.4 1.6992 2.2 1.9 2 2.2196 1.524 1.3784 2.3792 1.8828 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1048 1.8469e-16 1.3095e-15 5.7464 1570.7 0.59816 0.62611 3.5364 0.99069 1.3185 4.1242 1.0288 3.5321 1.6348 3.0356 1.9 2.6 1.5 2.3608 1.4 2.3513 2.2 1.9 2 1.9966 2.1215 1.8861 2.5734 1.9042 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
286 1.8453e-16 2.625e-15 9.2619 2427.1 0.5985 0.62505 3.6392 1.1365 1.1954 3.8443 0.9498 3.6736 1.6398 3.1293 1.9 2.6 1.5 2.3718 1.4 2.0097 2.2 1.9 2 2.0139 1.6565 1.395 2.2633 1.8761 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
517 1.8303e-16 1.4517e-15 6.1125 2198.8 0.59852 0.62497 3.3458 1.1418 1.2389 3.7168 0.90544 4.1066 2.003 2.1933 1.9 2.6 1.5 2.0327 1.4 2.393 2.2 1.9 2 2.1727 1.5663 1.897 2.0455 1.519 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
531 1.8097e-16 2.0243e-15 9.7945 2161.6 0.59735 0.62844 3.7547 0.95717 1.2831 4.1966 0.89769 3.9415 1.7811 2.317 1.9 2.6 1.5 2.5687 1.4 1.8623 2.2 1.9 2 1.6809 2.1634 1.9586 2.1804 1.6926 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
910 1.8056e-16 2.7252e-15 7.9471 2529.6 0.59675 0.63059 3.6888 0.98451 1.5563 4.2479 0.90183 4.0135 1.7041 2.7532 1.9 2.6 1.5 2.1038 1.4 1.8097 2.2 1.9 2 1.6078 2.168 1.9011 2.583 1.713 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
990 1.7919e-16 1.8529e-15 6.6501 2413.2 0.59707 0.62959 4.0084 1.0989 1.4961 4.2131 0.94977 3.7874 1.5287 2.6936 1.9 2.6 1.5 2.3721 1.4 1.7427 2.2 1.9 2 1.6833 1.5467 2.0371 2.8638 1.5857 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
276 1.7801e-16 1.3703e-15 6.4634 2144.7 0.59718 0.62923 3.5582 1.0477 1.1546 3.927 1.0996 3.567 2.0211 2.8468 1.9 2.6 1.5 1.982 1.4 1.9921 2.2 1.9 2 2.2223 2.0779 1.8269 2.2948 1.6943 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1140 1.7599e-16 1.2404e-15 6.0961 1908.4 0.59647 0.63151 3.451 1.1866 1.4436 4.0496 1.1888 3.1682 2.0868 3.2022 1.9 2.6 1.5 1.9089 1.4 2.0638 2.2 1.9 2 1.6743 1.8915 1.7476 2.6468 1.96 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
485 1.7598e-16 1.8369e-15 8.5526 2248.7 0.59648 0.63145 3.471 0.90338 1.3134 4.2131 1.0438 3.7105 1.8772 2.841 1.9 2.6 1.5 1.9512 1.4 1.7069 2.2 1.9 2 1.9976 2.0868 1.9734 2.6723 1.3973 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
695 1.7534e-16 1.7599e-15 5.6804 2371.9 0.59463 0.63731 3.8473 1.13 1.5071 3.3321 0.86462 3.088 1.9351 2.4687 1.9 2.6 1.5 2.3684 1.4 2.4002 2.2 1.9 2 1.613 2.2564 1.3758 2.2999 1.414 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
854 1.726e-16 1.2644e-15 5.6052 1554.9 0.59834 0.62552 3.1932 1.1715 1.4166 3.7592 1.0661 3.9252 2.0744 3.0848 1.9 2.6 1.5 2.1674 1.4 2.3525 2.2 1.9 2 2.1754 2.0422 1.9023 2.5172 1.9716 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
273 1.7247e-16 1.208e-15 5.8264 1608.9 0.59661 0.63111 3.8362 1.1215 1.468 3.0998 1.1249 4.0941 1.6617 2.6438 1.9 2.6 1.5 2.7494 1.4 2.2509 2.2 1.9 2 1.5297 2.0456 1.8414 2.6035 1.7996 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1087 1.7131e-16 1.213e-15 6.5613 1874 0.59752 0.62818 2.9332 1.0859 1.4975 4.2521 1.0357 2.985 2.1234 2.909 1.9 2.6 1.5 2.5235 1.4 1.8107 2.2 1.9 2 2.1493 2.0037 1.5358 2.2281 1.737 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
25 1.7019e-16 1.2392e-15 7.0146 1768.5 0.59624 0.63199 3.9356 1.0071 1.3263 3.9678 0.89224 2.8288 1.9589 3.2047 1.9 2.6 1.5 2.3037 1.4 1.7924 2.2 1.9 2 2.0991 2.0743 1.5421 2.0555 1.5016 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
692 1.6991e-16 4.8641e-15 16.01 2504.4 0.59624 0.62224 2.8943 0.95863 1.301 3.7385 0.88389 4.0987 1.8587 3.0033 1.9 2.6 1.5 2.6597 1.4 2.273 2.2 1.9 2 2.2376 1.8521 1.6394 2.7817 1.4437 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
98 1.6536e-16 1.9751e-15 4.8065 1494.7 0.59804 0.62649 3.6404 0.89604 1.1567 3.5974 0.86312 3.9644 1.6055 2.9734 1.9 2.6 1.5 2.7021 1.4 2.4655 2.2 1.9 2 1.5216 2.0615 1.4751 2.3842 1.8239 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
678 1.61e-16 1.8301e-15 5.0133 2171 0.59833 0.62558 3.4734 1.0526 1.176 4.3857 0.82605 3.3248 1.7897 2.5869 1.9 2.6 1.5 1.9091 1.4 2.4299 2.2 1.9 2 1.8576 1.5664 1.6608 1.9642 1.3671 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
629 1.5795e-16 2.0861e-15 11.089 2221 0.59803 0.62654 2.9109 0.91614 1.5381 4.0296 1.0741 3.6052 1.9495 3.1941 1.9 2.6 1.5 1.978 1.4 2.5011 2.2 1.9 2 1.8196 2.0391 1.4776 1.962 1.5832 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
897 1.4862e-16 1.8918e-15 12.069 1970.7 0.59686 0.63027 3.5528 0.95392 1.3399 3.5777 1.0466 3.9052 2.0565 2.7214 1.9 2.6 1.5 2.4023 1.4 2.1173 2.2 1.9 2 1.8117 2.1499 1.6186 1.9216 1.4955 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
154 1.4749e-16 2.6246e-15 6.7691 2640.2 0.59875 0.62424 2.9532 0.96289 1.2359 3.3619 0.84384 4.1667 1.4505 2.7026 1.9 2.6 1.5 2.5749 1.4 2.4734 2.2 1.9 2 1.7002 2.0234 1.4658 2.4437 1.817 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
90 1.4213e-16 1.0604e-15 5.5288 1264.7 0.59675 0.63024 4.1249 0.99604 1.1662 3.8051 1.1589 3.8891 2.1476 2.7399 1.9 2.6 1.5 2.2693 1.4 2.2782 2.2 1.9 2 1.7074 1.6002 1.8975 2.6024 1.8787 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
824 1.3957e-16 2.3316e-15 10.077 2468.2 0.59842 0.62505 3.2529 1.3011 1.4418 3.8592 1.0605 3.568 1.9072 3.0317 1.9 2.6 1.5 2.4432 1.4 1.8685 2.2 1.9 2 2.2237 1.7781 1.8266 1.9567 1.3806 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
215 1.3943e-16 2.4247e-15 4.4725 1456.7 0.59629 0.63207 3.8881 0.92074 1.3869 3.792 0.97691 3.8536 2.0489 2.4652 1.9 2.6 1.5 2.004 1.4 2.1305 2.2 1.9 2 2.2345 2.2455 1.5317 1.9689 1.6228 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
712 1.3864e-16 1.7262e-15 10.714 2188.1 0.59685 0.63027 4.155 1.0006 1.191 3.6187 1.039 3.896 1.7234 2.9103 1.9 2.6 1.5 2.7051 1.4 2.0255 2.2 1.9 2 1.8689 1.7011 1.5678 2.8087 1.6657 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
528 1.3845e-16 7.3568e-15 16.13 2718.1 0.59833 0.62559 3.7162 0.99156 1.3078 4.3539 0.85662 3.6517 1.5246 3.0466 1.9 2.6 1.5 2.0007 1.4 1.784 2.2 1.9 2 2.2314 1.6854 1.6392 2.3091 1.6363 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
842 1.3777e-16 1.2132e-15 7.6086 2174.1 0.59774 0.62747 3.6476 1.2312 1.2486 3.6447 1.0513 3.6992 2.0726 2.7893 1.9 2.6 1.5 2.6785 1.4 1.8637 2.2 1.9 2 2.008 1.5655 1.7871 2.4033 1.7288 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
505 1.3717e-16 9.6657e-16 6.2134 1918.3 0.59671 0.63072 3.4519 1.0112 1.4978 3.9419 0.91593 3.2924 1.6847 2.7386 1.9 2.6 1.5 1.9553 1.4 2.4445 2.2 1.9 2 1.6401 1.6929 1.7644 2.7996 1.6416 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
749 1.3613e-16 1.2004e-15 6.23 2313.9 0.59746 0.62835 3.8519 1.038 1.3795 4.553 1.0359 2.8585 1.4882 3.2369 1.9 2.6 1.5 2.6536 1.4 1.8676 2.2 1.9 2 1.7898 1.6778 1.5557 2.8734 1.9713 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
822 1.3381e-16 1.1391e-15 6.3199 2280.4 0.59723 0.62909 3.794 1.3003 1.3611 3.4753 1.0002 3.4282 1.4569 2.975 1.9 2.6 1.5 2.4004 1.4 1.8503 2.2 1.9 2 2.0539 2.2309 1.6543 2.2025 1.8216 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
163 1.3311e-16 1.7203e-15 8.2485 2437.6 0.59839 0.62539 3.1386 1.1014 1.2012 3.914 1.1293 4.0609 2.0138 2.8381 1.9 2.6 1.5 2.3157 1.4 2.0448 2.2 1.9 2 1.6256 1.5258 1.758 2.6224 2.0388 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
727 1.3295e-16 5.1489e-15 15.568 2631.4 0.59779 0.62724 3.8434 1.2368 1.0832 3.6464 1.1441 4.0943 2.0842 3.2181 1.9 2.6 1.5 2.1376 1.4 2.3406 2.2 1.9 2 2.1295 1.631 1.8603 2.7694 1.5436 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
771 1.3292e-16 1.1071e-15 5.8463 2233.4 0.59798 0.6267 3.2968 0.88158 1.3385 4.5593 0.94888 3.6337 1.9773 2.6421 1.9 2.6 1.5 2.3857 1.4 2.4248 2.2 1.9 2 2.0576 2.2751 1.8912 2.8039 2.032 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
80 1.3219e-16 2.2498e-15 9.0173 2528 0.59692 0.63007 3.7549 1.1272 1.4141 3.5421 0.82321 4.0535 1.8865 2.4189 1.9 2.6 1.5 2.7594 1.4 1.6863 2.2 1.9 2 2.276 2.1598 1.6018 2.177 1.3763 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1134 1.3025e-16 1.0405e-15 5.3567 1155.7 0.59776 0.6274 3.6727 1.1574 1.406 3.4169 0.95485 3.7964 1.9508 3.0869 1.9 2.6 1.5 2.3138 1.4 1.8908 2.2 1.9 2 2.0978 1.854 1.9692 2.0791 1.6389 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
523 1.2975e-16 1.0445e-15 6.3575 2217.2 0.59808 0.62639 3.5081 1.2938 1.4956 3.8034 0.84258 3.6076 1.4951 2.8134 1.9 2.6 1.5 2.2458 1.4 2.3863 2.2 1.9 2 1.5596 1.8839 1.7758 2.5022 1.9893 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
461 1.2927e-16 1.0727e-15 7.3637 2122.9 0.59556 0.63394 3.8738 1.1754 1.4895 4.0009 1.162 3.4332 1.7815 2.1644 1.9 2.6 1.5 2.3971 1.4 2.4622 2.2 1.9 2 2.14 2.0988 1.4998 2.717 1.3643 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
186 1.2905e-16 7.979e-15 15.992 2762.6 0.59893 0.62368 3.2171 1.1442 1.5189 4.2224 0.87641 4.134 1.9312 3.0671 1.9 2.6 1.5 2.4426 1.4 1.9895 2.2 1.9 2 1.5447 1.6473 2.0152 2.6647 2.0365 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
611 1.2653e-16 9.7395e-16 7.2141 1969.8 0.59729 0.62863 3.3682 1.0855 1.4635 3.3794 0.92004 3.9215 2.1269 3.1464 1.9 2.6 1.5 2.6668 1.4 1.7332 2.2 1.9 2 1.7042 1.9287 1.5041 2.0314 1.702 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
508 1.26e-16 1.4449e-15 4.8449 1232.8 0.59699 0.62959 3.9826 1.1324 1.4565 4.0398 1.0681 3.2904 1.5249 2.8324 1.9 2.6 1.5 2.3141 1.4 1.7382 2.2 1.9 2 1.9596 1.5652 1.5367 2.4812 1.9756 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
425 1.2514e-16 1.2172e-15 5.356 2247.6 0.59872 0.62224 2.9921 1.1353 1.0961 3.4136 0.84911 4.0706 1.9145 3.1503 1.9 2.6 1.5 2.1913 1.4 2.4667 2.2 1.9 2 1.9536 2.0382 2.0108 2.4408 1.8952 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
971 1.2476e-16 2.5437e-15 11.018 2519.6 0.59679 0.63047 3.8697 1.1331 1.1597 3.8087 0.86068 3.8999 1.6639 2.9125 1.9 2.6 1.5 1.9598 1.4 1.6994 2.2 1.9 2 1.5609 2.0224 1.9784 2.7777 1.9268 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
814 1.2464e-16 3.6164e-15 13.824 2570.9 0.59786 0.62702 3.2496 1.1832 1.0925 3.8542 0.99669 3.3816 2.0145 3.0227 1.9 2.6 1.5 2.1455 1.4 1.7894 2.2 1.9 2 1.9518 1.6761 1.8161 2.1229 1.395 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
595 1.2402e-16 9.482e-16 7.4184 1793.5 0.598 0.62631 3.122 0.94654 1.1954 4.2041 1.1824 3.7036 1.826 2.3298 1.9 2.6 1.5 2.3014 1.4 2.1809 2.2 1.9 2 2.0822 1.584 1.9648 2.5181 1.3916 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
484 1.2099e-16 2.2374e-15 6.7675 2652.8 0.59835 0.62556 3.4724 0.9238 1.5566 4.5479 0.8668 3.9149 2.0804 3.0461 1.9 2.6 1.5 2.2155 1.4 1.7997 2.2 1.9 2 1.8911 1.9355 2.0239 2.2306 1.9282 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1112 1.2097e-16 2.97e-15 12.23 2553.5 0.59826 0.62581 4.1349 1.0771 1.1857 4.5315 1.0852 3.7302 2.1512 2.5852 1.9 2.6 1.5 2.6255 1.4 1.9841 2.2 1.9 2 2.041 1.5627 1.8393 2.093 1.8729 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
435 1.2095e-16 1.7113e-15 7.3206 2534.1 0.59672 0.63068 3.4777 0.94302 1.2485 4.2029 1.1114 2.8086 1.5551 2.755 1.9 2.6 1.5 2.5598 1.4 2.3725 2.2 1.9 2 1.5296 2.0325 1.5739 2.6175 1.6959 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
196 1.1932e-16 1.5345e-15 12.232 1958.3 0.59661 0.63105 3.7878 0.97706 1.5076 3.5381 1.0508 3.879 1.5019 3.0264 1.9 2.6 1.5 2.7031 1.4 1.8845 2.2 1.9 2 1.7551 2.1361 1.868 2.6826 1.4274 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
157 1.1834e-16 9.4725e-16 6.7938 2167.9 0.59784 0.62647 2.9718 1.0212 1.3513 4.4826 1.0117 3.238 2.1172 3.0924 1.9 2.6 1.5 1.8461 1.4 2.5014 2.2 1.9 2 1.7376 2.231 1.8747 2.3781 2.0238 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
626 1.1768e-16 2.0594e-15 8.3939 2567.9 0.59806 0.62645 2.9072 0.90296 1.3973 3.4052 0.8867 4.1903 2.1298 2.7615 1.9 2.6 1.5 2.4798 1.4 2.1938 2.2 1.9 2 1.6437 2.0033 2.0087 2.1632 1.5679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
855 1.1634e-16 9.6846e-16 5.2752 1121.8 0.59458 0.63745 4.0925 1.0159 1.5199 3.1235 1.1367 3.5875 1.807 2.9671 1.9 2.6 1.5 2.4465 1.4 1.9238 2.2 1.9 2 1.6409 2.1949 1.4339 2.4413 1.5359 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
298 1.1588e-16 1.0685e-15 5.5288 2264.8 0.59941 0.62213 2.888 1.1737 1.2614 3.5364 0.93682 3.9717 1.7464 3.2269 1.9 2.6 1.5 2.1721 1.4 2.2529 2.2 1.9 2 1.7343 1.5618 1.9939 2.5167 1.857 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
831 1.1463e-16 1.0259e-15 8.3359 2026.4 0.59623 0.63224 4.1728 1.2234 1.3933 3.1803 1.1111 3.842 1.753 3.1738 1.9 2.6 1.5 2.1434 1.4 2.0981 2.2 1.9 2 1.8229 2.2144 1.8638 2.2913 1.6424 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
751 1.1413e-16 1.8734e-15 5.2077 2530.7 0.59661 0.63071 3.3804 1.2525 1.4794 3.093 0.93193 3.7825 2.0101 3.1767 1.9 2.6 1.5 2.6914 1.4 1.8363 2.2 1.9 2 2.0911 2.2297 1.9771 2.7817 1.4215 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
77 1.1395e-16 1.173e-15 6.566 2414.2 0.59646 0.63152 4.0714 1.2458 1.3589 3.6101 0.99381 3.3649 2.1124 2.6494 1.9 2.6 1.5 2.4088 1.4 2.4248 2.2 1.9 2 1.5842 1.7901 1.7135 2.1411 1.6729 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
429 1.1347e-16 1.1784e-15 4.9656 1627.2 0.59581 0.63359 3.8136 0.91173 1.2441 3.7208 0.82808 3.5112 1.7204 2.7904 1.9 2.6 1.5 2.1321 1.4 2.0021 2.2 1.9 2 1.9836 2.2593 1.4758 2.8018 1.7277 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
259 1.1229e-16 1.0246e-15 5.1253 1181.6 0.5963 0.63202 4.1419 1.0665 1.1869 3.4226 1.1425 3.5333 1.9834 3.2281 1.9 2.6 1.5 2.2772 1.4 1.9869 2.2 1.9 2 2.1161 2.1133 1.6361 2.1791 1.5753 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
877 1.1225e-16 1.0889e-15 5.3961 2264.3 0.5973 0.62882 4.165 1.3026 1.0762 3.4353 1.1688 3.5135 1.4623 2.9745 1.9 2.6 1.5 2.0712 1.4 2.2082 2.2 1.9 2 2.2415 1.956 1.7234 2.4043 1.8028 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1084 1.113e-16 8.1913e-16 6.3895 2057.7 0.59733 0.62875 3.938 1.2956 1.4407 3.5152 0.98522 3.4873 1.6248 2.7506 1.9 2.6 1.5 2.7111 1.4 2.1334 2.2 1.9 2 2.2748 1.7332 1.6741 2.5977 1.5605 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
970 1.1067e-16 9.0238e-16 6.5004 2225 0.59503 0.63605 3.2803 0.88147 1.5527 3.3007 0.97886 3.9137 2.0524 2.9527 1.9 2.6 1.5 2.13 1.4 1.7216 2.2 1.9 2 1.5243 1.9824 1.5045 2.8787 1.6462 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
454 1.0914e-16 1.0628e-15 5.3278 2233.2 0.5992 0.62287 3.1495 1.0155 1.3023 4.3929 0.86165 3.5039 1.73 2.4884 1.9 2.6 1.5 2.2279 1.4 2.428 2.2 1.9 2 2.1207 1.7124 2.0211 2.1619 1.4682 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1061 1.0817e-16 1.0571e-15 9.5224 1823.1 0.59726 0.62612 3.7387 0.88889 1.4399 4.2382 1.1002 3.7034 1.6816 3.0398 1.9 2.6 1.5 2.5618 1.4 2.1672 2.2 1.9 2 2.2424 1.8703 1.9677 2.6779 1.5365 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
956 1.0769e-16 1.0012e-15 5.2256 2063.6 0.59737 0.62863 3.4017 0.97416 1.4607 4.4776 1.0401 2.9094 1.7005 2.8513 1.9 2.6 1.5 2.0945 1.4 1.9687 2.2 1.9 2 1.5674 1.6676 1.6237 2.2486 2.0029 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1029 1.0693e-16 9.7881e-16 5.6421 2290.6 0.59778 0.62733 3.8907 1.012 1.5315 4.4145 0.92068 3.9684 1.7161 2.6734 1.9 2.6 1.5 2.6404 1.4 1.9727 2.2 1.9 2 1.7585 1.9883 1.8583 2.548 1.9318 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
28 1.0611e-16 1.0618e-15 6.4641 2400.8 0.59628 0.62223 3.1678 1.2067 1.1647 3.4969 0.86097 3.3233 1.6394 3.0923 1.9 2.6 1.5 2.6831 1.4 2.051 2.2 1.9 2 1.667 1.7358 1.8957 2.0592 1.4298 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1052 1.0519e-16 3.1323e-15 6.6456 2792 0.5975 0.62824 3.8286 1.2207 1.0809 3.3366 0.87606 3.8804 2.0623 2.8784 1.9 2.6 1.5 2.0423 1.4 2.2749 2.2 1.9 2 2.1485 1.9188 1.8506 2.2955 1.6304 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
786 1.0509e-16 3.9453e-15 11.772 2708.7 0.59723 0.62902 4.1047 0.97967 1.1252 4.3058 1.0321 3.3794 1.7131 3.2026 1.9 2.6 1.5 2.4374 1.4 2.04 2.2 1.9 2 1.9073 2.0562 1.6405 2.6633 1.8713 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
455 1.0497e-16 1.467e-15 5.5568 2529.4 0.59603 0.63286 4.1956 1.0172 1.1242 4.2202 1.1573 2.8985 1.8211 2.9319 1.9 2.6 1.5 1.9124 1.4 1.7576 2.2 1.9 2 1.6658 1.7156 1.5219 1.9395 1.7334 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
325 1.0493e-16 1.0003e-15 5.121 1922 0.59663 0.63097 4.1664 1.0095 1.2359 4.1314 0.80083 3.4588 1.9775 2.4868 1.9 2.6 1.5 2.5923 1.4 2.2963 2.2 1.9 2 1.8185 2.2693 1.929 2.3659 1.5384 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
111 1.0414e-16 1.4749e-15 8.8529 2449.5 0.59515 0.63566 4.0402 0.92587 1.2004 3.2019 0.91076 3.805 1.6244 2.7543 1.9 2.6 1.5 2.0353 1.4 2.3417 2.2 1.9 2 1.6695 2.2733 1.6158 2.729 1.4013 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
225 1.0265e-16 1.6767e-15 8.023 2558.1 0.5984 0.62534 3.6368 1.1085 1.2296 4.1441 0.94965 4.0067 1.8265 2.8466 1.9 2.6 1.5 2.75 1.4 2.1382 2.2 1.9 2 2.1397 2.0518 1.3939 2.593 2.0204 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
684 1.0142e-16 1.7375e-15 4.4814 986.51 0.59594 0.63282 3.8532 0.97764 1.5264 3.781 0.98321 3.8614 1.9973 2.6543 1.9 2.6 1.5 2.1367 1.4 2.1432 2.2 1.9 2 1.8801 1.9804 1.7161 2.8508 1.9279 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
642 1.0093e-16 2.4716e-15 11.244 2584.8 0.59652 0.63133 3.3948 1.1146 1.4426 4.2763 1.0991 2.8974 1.5571 2.7719 1.9 2.6 1.5 2.003 1.4 2.1293 2.2 1.9 2 1.6126 1.7572 1.9167 2.7404 1.454 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
541 1.0018e-16 1.3625e-15 4.6797 1389.6 0.59703 0.62973 3.983 1.2937 1.5575 3.4785 0.8839 3.5783 1.9903 3.1077 1.9 2.6 1.5 1.9345 1.4 2.3535 2.2 1.9 2 2.0634 1.7256 1.4903 2.3135 1.9406 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
862 9.9298e-17 3.898e-15 16.526 2615.7 0.59651 0.63136 3.8515 1.1687 1.3596 4.1158 1.195 4.022 2.1182 2.3074 1.9 2.6 1.5 2.5597 1.4 2.296 2.2 1.9 2 2.1629 1.9353 1.5858 2.8374 1.4829 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1042 9.909e-17 1.3511e-14 23.752 2863.2 0.59773 0.6275 3.7919 0.9669 1.5054 4.074 0.9963 4.0395 1.5701 3.056 1.9 2.6 1.5 1.9504 1.4 2.2876 2.2 1.9 2 1.6551 1.5464 1.6415 2.332 1.4439 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
40 9.8524e-17 1.0537e-15 5.3794 2344.3 0.59634 0.63189 3.4373 1.3001 1.2679 3.349 1.1364 3.5423 2.1507 3.0978 1.9 2.6 1.5 1.888 1.4 2.4464 2.2 1.9 2 1.7289 2.1372 1.7086 2.6507 1.8615 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
462 9.565e-17 2.2025e-15 13.828 2470.5 0.59696 0.62997 3.6162 1.2546 1.519 3.5104 1.1182 4.0092 2.0278 2.8132 1.9 2.6 1.5 2.3864 1.4 1.8949 2.2 1.9 2 1.65 1.7221 2.0068 2.4671 1.6574 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1075 9.29e-17 1.1398e-15 4.7865 1669.3 0.59607 0.63274 3.991 1.1031 1.349 3.2171 1.0352 3.9116 1.9213 2.5769 1.9 2.6 1.5 2.6413 1.4 2.3368 2.2 1.9 2 2.2723 2.1106 1.7512 2.8691 1.4132 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
696 9.2498e-17 1.7315e-15 6.8622 2653.8 0.59726 0.62896 4.1418 1.084 1.088 3.6033 0.80602 3.9399 1.5634 2.4133 1.9 2.6 1.5 2.6659 1.4 2.2009 2.2 1.9 2 2.0809 1.8916 1.4458 2.7294 1.7783 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
122 9.1668e-17 1.3049e-15 4.6365 978.37 0.59766 0.62768 3.9368 0.89757 1.3167 3.933 0.84506 3.4532 1.7733 2.9588 1.9 2.6 1.5 2.1956 1.4 2.1128 2.2 1.9 2 1.9863 1.8192 1.7504 2.0034 1.7079 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
350 9.0847e-17 7.1021e-16 5.8184 2135.7 0.59669 0.63078 4.0549 1.1665 1.5209 4.156 0.96841 3.1354 2.0733 2.6379 1.9 2.6 1.5 2.16 1.4 2.4992 2.2 1.9 2 1.6327 1.8872 1.9693 2.015 1.6171 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
108 8.8662e-17 7.6057e-16 5.2234 1262.7 0.59696 0.62995 4.079 1.0808 1.4032 3.762 1.1307 3.3723 1.9761 2.9259 1.9 2.6 1.5 2.1399 1.4 2.3373 2.2 1.9 2 2.0192 1.5624 1.5722 1.9381 1.5219 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
245 8.7898e-17 1.1118e-15 10.191 2267.4 0.59865 0.62457 3.2681 1.2453 1.2818 3.83 0.89473 3.7254 1.6846 2.8621 1.9 2.6 1.5 2.4896 1.4 2.2517 2.2 1.9 2 1.9319 1.7085 2.0091 2.59 1.3794 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
883 8.6321e-17 3.3881e-15 11.067 2738.9 0.59684 0.63023 4.0451 1.0327 1.2135 3.8841 0.90018 3.8709 1.8848 2.7909 1.9 2.6 1.5 1.8483 1.4 2.0477 2.2 1.9 2 2.222 1.5851 1.4436 2.6143 1.6779 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
827 8.6167e-17 7.3134e-16 5.3372 1966.5 0.59686 0.63026 3.9991 1.1763 1.5168 3.8772 0.9751 2.875 1.5591 3.078 1.9 2.6 1.5 2.4294 1.4 2.2831 2.2 1.9 2 2.0021 1.6178 1.7093 2.7247 1.5624 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
945 8.5482e-17 1.4843e-15 6.3491 2641.2 0.59716 0.62931 3.3383 1.2007 1.118 3.9758 1.1768 3.6535 2.0967 2.8773 1.9 2.6 1.5 2.0406 1.4 1.9532 2.2 1.9 2 2.2677 1.9703 1.4063 2.6841 1.9193 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
445 8.4759e-17 1.4205e-15 4.5024 1474.6 0.59659 0.63111 3.5359 1.0361 1.3008 4.3769 0.97565 2.8366 2.13 3.2175 1.9 2.6 1.5 2.1086 1.4 2.1139 2.2 1.9 2 1.9089 1.9075 1.4875 2.8766 2.0233 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
464 8.4714e-17 6.8175e-16 5.9544 2205.7 0.59566 0.63405 3.5729 1.229 1.2116 3.1459 1.0901 3.2768 2.1544 2.806 1.9 2.6 1.5 2.177 1.4 2.1321 2.2 1.9 2 1.5717 1.9603 1.8501 2.185 1.3629 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
452 8.4165e-17 1.1683e-15 7.0518 2538.9 0.59827 0.62577 3.359 0.91505 1.1307 3.9648 0.81475 3.8971 1.896 2.6857 1.9 2.6 1.5 2.2166 1.4 2.4577 2.2 1.9 2 1.9779 2.1107 1.5884 2.3279 1.8732 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
739 8.4106e-17 1.3357e-15 6.9807 2593.8 0.59777 0.62735 3.6339 1.0687 1.42 4.3399 1.1745 3.8636 1.7306 2.7671 1.9 2.6 1.5 1.9369 1.4 2.0711 2.2 1.9 2 2.1747 2.2502 1.9252 2.2541 1.9097 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
300 8.3024e-17 9.4618e-16 4.9942 2150.6 0.59577 0.63342 4.1177 1.0741 1.5426 4.5373 1.1523 3.326 2.1338 2.4327 1.9 2.6 1.5 2.2955 1.4 1.9537 2.2 1.9 2 2.0661 1.9961 1.7773 2.3525 1.5459 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
650 8.242e-17 1.3278e-15 7.0059 2598 0.59772 0.62752 3.5179 1.265 1.5202 3.981 1.0712 3.6726 1.9316 2.3875 1.9 2.6 1.5 2.5089 1.4 1.9062 2.2 1.9 2 1.7052 1.5663 1.9231 2.1381 1.7652 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
318 8.1686e-17 1.1545e-15 6.4958 2565.9 0.59651 0.63136 3.621 1.0993 1.1378 3.9935 1.1166 3.1404 1.9061 2.9185 1.9 2.6 1.5 2.3558 1.4 2.0097 2.2 1.9 2 1.8968 2.0738 1.77 2.816 1.7798 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
407 8.1256e-17 3.4184e-15 13.298 2706.4 0.59761 0.62787 3.6879 0.93682 1.3776 4.3912 1.1063 3.8508 1.8946 2.3345 1.9 2.6 1.5 2.5563 1.4 2.3119 2.2 1.9 2 2.147 2.1196 1.8229 2.2531 1.4958 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
530 7.9884e-17 3.4911e-15 15.899 2663.8 0.5972 0.62917 3.8892 1.1472 1.262 3.4727 1.145 3.9205 1.557 2.9109 1.9 2.6 1.5 2.5634 1.4 1.9353 2.2 1.9 2 1.8103 1.5559 1.6458 2.5309 1.4004 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
747 7.9378e-17 6.6977e-16 7.0085 2211.9 0.59691 0.63009 4.0252 1.2102 1.2846 3.9575 1.103 3.1099 1.9708 3.1868 1.9 2.6 1.5 2.4174 1.4 2.1596 2.2 1.9 2 2.1483 2.0549 2.0252 2.5917 1.5967 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
589 7.6825e-17 7.1518e-16 5.3486 2187.9 0.59838 0.62542 3.163 1.162 1.4425 3.95 0.80702 3.5814 2.1121 2.607 1.9 2.6 1.5 2.165 1.4 2.2839 2.2 1.9 2 2.0251 1.573 1.4624 2.0912 1.8905 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
779 7.6569e-17 1.3894e-15 4.5215 2116.9 0.59621 0.63229 3.9513 1.088 1.5458 3.5814 0.92662 3.7977 1.5467 2.4684 1.9 2.6 1.5 2.2749 1.4 1.9852 2.2 1.9 2 1.67 2.1775 1.4277 1.9635 1.7231 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
969 7.602e-17 1.4344e-15 6.27 2668.4 0.59759 0.62793 3.9934 0.9167 1.3165 4.2648 0.80963 4.1002 1.9918 2.4068 1.9 2.6 1.5 1.8497 1.4 2.0778 2.2 1.9 2 1.9913 1.5365 1.6516 2.2515 1.905 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
260 7.4839e-17 5.4206e-16 6.0307 2006.6 0.59617 0.63242 3.512 1.0387 1.417 3.1206 1.15 3.8651 1.7042 3.1549 1.9 2.6 1.5 2.1793 1.4 2.4738 2.2 1.9 2 1.8026 2.1023 1.477 2.8674 1.6086 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
677 7.4194e-17 2.5164e-15 12.134 2669 0.59721 0.62913 3.922 1.0614 1.1038 4.1529 0.80083 3.2982 2.0574 2.9964 1.9 2.6 1.5 2.1071 1.4 1.8295 2.2 1.9 2 1.9742 1.6874 1.8408 2.4838 1.698 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
362 7.4113e-17 5.2368e-16 6.2106 1931.4 0.59601 0.63293 4.1202 1.3064 1.4952 3.747 0.9074 3.0732 1.9651 3.0936 1.9 2.6 1.5 1.8888 1.4 2.0772 2.2 1.9 2 1.7092 1.9292 1.6385 2.2734 1.9516 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
493 7.3767e-17 1.1572e-15 4.5558 1423.3 0.59731 0.62881 3.9316 1.2998 1.1123 3.4744 1.05 3.7375 2.1243 3.1761 1.9 2.6 1.5 1.8468 1.4 1.742 2.2 1.9 2 1.8536 1.7433 1.7031 1.9246 2.0259 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
129 7.2736e-17 1.3085e-15 4.4458 1457.4 0.59671 0.63074 4.1419 0.99638 1.1108 3.4889 0.80294 3.7904 1.7351 2.596 1.9 2.6 1.5 1.9344 1.4 2.2006 2.2 1.9 2 1.9145 1.8984 1.7655 2.3562 1.739 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
10 7.2139e-17 1.4946e-15 7.1843 2674.8 0.59675 0.63062 3.3706 1.1335 1.3793 3.1232 1.1024 3.9312 1.4977 2.5729 1.9 2.6 1.5 2.2232 1.4 2.0424 2.2 1.9 2 1.7626 1.5634 1.3635 2.5623 1.6373 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
737 7.1661e-17 5.3552e-15 17.089 2795.2 0.5979 0.62669 3.6309 1.1819 1.2408 4.4009 1.0744 3.1477 1.8429 3.0208 1.9 2.6 1.5 1.9148 1.4 1.8825 2.2 1.9 2 1.9172 1.6239 1.8191 2.07 1.7624 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
829 7.1329e-17 5.7036e-16 5.9596 2197.7 0.59514 0.62293 3.2048 1.0606 1.5005 4.2674 1.1527 3.7591 1.7668 2.6983 1.9 2.6 1.5 2.1013 1.4 2.0309 2.2 1.9 2 1.8777 1.7175 1.4454 1.9283 1.9845 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
46 7.0431e-17 5.5756e-16 6.5234 2183.6 0.5951 0.62297 2.9628 1.2015 1.1293 3.5059 1.078 3.4528 1.7886 3.0623 1.9 2.6 1.5 2.4176 1.4 2.0935 2.2 1.9 2 2.1408 1.5943 1.7723 2.632 1.4519 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
561 7.0032e-17 2.7962e-15 14.298 2668.7 0.59884 0.62394 3.4991 1.1397 1.2358 3.8138 1.1398 3.8679 1.5089 3.0599 1.9 2.6 1.5 2.5794 1.4 2.0505 2.2 1.9 2 1.9777 1.5962 1.784 2.2746 1.45 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
769 6.7681e-17 5.7211e-16 5.3876 2031.7 0.59555 0.6344 3.9841 1.1663 1.4956 3.1502 1.1427 3.8121 1.4943 2.5232 1.9 2.6 1.5 2.2359 1.4 1.7176 2.2 1.9 2 2.2024 2.0314 1.4752 2.2425 1.4104 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
959 6.6e-17 7.3412e-16 5.2228 2310.1 0.59782 0.62721 3.7998 1.1712 1.3307 3.931 0.88225 3.7794 1.7974 2.5393 1.9 2.6 1.5 2.1623 1.4 2.5152 2.2 1.9 2 2.0665 1.7611 1.8433 2.7363 1.9054 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
421 6.5651e-17 5.1835e-16 7.8018 1594 0.59796 0.62675 3.7865 1.171 1.4794 3.5793 1.0424 3.9403 1.573 2.8353 1.9 2.6 1.5 1.9085 1.4 2.245 2.2 1.9 2 2.0963 1.6184 1.9433 2.0573 1.4186 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
837 6.3387e-17 9.3077e-16 4.6591 1984.2 0.59628 0.6321 4.0383 1.1065 1.5039 4.2074 0.89701 3.8315 2.1432 2.5049 1.9 2.6 1.5 1.894 1.4 2.2518 2.2 1.9 2 1.6707 2.214 1.4158 1.9752 1.9598 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
50 6.163e-17 1.8394e-15 7.0621 2782 0.59654 0.63128 3.3191 0.93257 1.2888 3.5447 1.1581 4.1152 2.0446 2.7276 1.9 2.6 1.5 1.9923 1.4 2.2653 2.2 1.9 2 2.2796 2.242 1.8196 2.842 1.5772 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1011 6.1164e-17 1.5374e-15 6.6561 2746.4 0.59841 0.62532 3.4487 1.2316 1.1108 3.0808 1.1563 3.9814 1.4409 2.9308 1.9 2.6 1.5 2.6594 1.4 2.4269 2.2 1.9 2 2.2188 2.1214 1.7067 2.3274 1.4533 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
285 6.0943e-17 1.77e-15 4.4673 2470.7 0.59546 0.63468 3.713 0.92747 1.4854 3.2322 1.1059 4.0557 1.9065 2.5697 1.9 2.6 1.5 1.8673 1.4 2.4901 2.2 1.9 2 2.0828 1.9824 1.7293 2.8416 1.3801 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1089 6.0733e-17 5.475e-16 6.4421 2327.4 0.59677 0.63053 4.1442 1.2048 1.0921 3.7103 1.1607 3.7358 1.8513 2.9246 1.9 2.6 1.5 1.9511 1.4 2.1173 2.2 1.9 2 1.9833 1.6533 1.6319 2.6899 1.8828 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
179 6.0621e-17 1.4258e-15 12.18 2537.7 0.59726 0.62618 3.4966 0.98552 1.3673 4.2246 1.0201 3.7732 1.9718 2.9292 1.9 2.6 1.5 2.397 1.4 1.8032 2.2 1.9 2 2.1296 1.9372 1.9908 2.3081 1.5899 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1103 6.0364e-17 1.5776e-15 12.964 2555.2 0.5973 0.62884 3.5775 1.0467 1.1024 3.5556 1.1786 4.0616 2.0563 3.1938 1.9 2.6 1.5 2.0654 1.4 1.8416 2.2 1.9 2 1.8964 2.0447 1.8762 2.1464 1.5778 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
555 6.0245e-17 3.1413e-15 12.021 2793.1 0.59848 0.62481 2.8849 0.97813 1.3689 3.6239 0.83889 3.9892 1.9555 2.7467 1.9 2.6 1.5 2.746 1.4 2.263 2.2 1.9 2 1.9999 2.2743 1.7051 1.974 1.4015 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
59 5.9931e-17 6.4145e-16 8.902 2231.9 0.59596 0.63293 3.8498 1.0151 1.3794 3.8891 0.94206 3.1604 2.1413 3.2279 1.9 2.6 1.5 2.1712 1.4 1.7741 2.2 1.9 2 1.5762 1.8801 1.527 2.03 1.5958 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
183 5.9613e-17 2.1308e-15 10.137 2737.3 0.59655 0.63123 4.1085 1.2095 1.523 3.4698 0.91947 4.0998 2.0218 3.0199 1.9 2.6 1.5 1.8759 1.4 2.0842 2.2 1.9 2 2.132 1.8684 1.5648 2.1249 1.4265 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
766 5.8588e-17 1.3955e-15 8.5246 2668.6 0.59833 0.62558 3.0307 1.002 1.4535 4.4177 1.0896 3.4192 2.0139 2.5727 1.9 2.6 1.5 2.2721 1.4 1.91 2.2 1.9 2 2.0782 1.5669 1.7421 1.9832 1.5934 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
884 5.8585e-17 2.4454e-15 13.744 2694.3 0.59696 0.62991 4.1745 1.2879 1.4712 3.9012 0.83682 3.7826 2.0944 2.9112 1.9 2.6 1.5 2.1541 1.4 2.4586 2.2 1.9 2 1.7232 1.7476 1.9248 2.8207 1.865 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
472 5.8402e-17 8.8996e-16 4.922 2382 0.59787 0.62693 3.1931 1.1173 1.1566 4.0309 0.86729 3.0151 2.1584 2.752 1.9 2.6 1.5 2.5171 1.4 2.453 2.2 1.9 2 1.7496 2.0061 1.5891 2.1634 1.8315 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
409 5.8255e-17 4.6588e-15 17.779 2802.4 0.598 0.62663 3.4443 1.0842 1.4879 4.0345 1.0851 4.0194 1.6499 3.092 1.9 2.6 1.5 2.2764 1.4 1.7231 2.2 1.9 2 1.6646 2.0203 1.5989 1.98 1.8219 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
123 5.7902e-17 2.2618e-15 5.8718 2859.9 0.59789 0.62697 3.1991 1.2992 1.2569 3.2043 0.93198 4.0835 1.6898 2.6046 1.9 2.6 1.5 2.6991 1.4 1.7401 2.2 1.9 2 1.5685 1.9591 1.7805 2.4283 1.9706 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1082 5.7792e-17 7.5652e-16 4.7693 1993.3 0.59779 0.62729 3.0049 1.2022 1.2143 3.5651 0.91456 3.8486 2.076 2.3202 1.9 2.6 1.5 2.3428 1.4 1.8431 2.2 1.9 2 1.5222 1.5212 2.0271 2.1029 1.3891 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
882 5.6882e-17 2.3678e-15 9.5485 2794.3 0.59811 0.62615 3.7227 1.2838 1.2371 3.5187 0.92944 4.0249 1.6926 2.9081 1.9 2.6 1.5 2.1171 1.4 2.2122 2.2 1.9 2 1.8346 1.6426 1.8613 2.615 1.9293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1098 5.6785e-17 1.4061e-15 7.4754 2717.6 0.59527 0.62281 2.8974 1.2147 1.4861 4.3715 1.1651 3.2272 1.9759 2.7965 1.9 2.6 1.5 1.8854 1.4 2.3909 2.2 1.9 2 1.9732 1.7807 1.8718 2.2265 1.8889 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
586 5.6162e-17 9.2838e-16 4.587 2086.1 0.59727 0.62863 4.0953 1.2246 1.2373 3.663 0.92311 3.6674 1.9926 2.5394 1.9 2.6 1.5 2.4934 1.4 2.2308 2.2 1.9 2 2.2225 2.1273 1.9854 2.0647 1.5433 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
669 5.5845e-17 1.0957e-15 4.4107 1939.2 0.59793 0.62685 3.2348 1.1692 1.1679 3.0975 0.92746 3.9218 2.045 2.837 1.9 2.6 1.5 2.3681 1.4 1.8937 2.2 1.9 2 2.1731 1.9085 1.7339 1.998 1.5681 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
66 5.5391e-17 8.0316e-16 4.6203 1005.5 0.5963 0.63201 3.9412 0.95602 1.1641 3.3772 1.1816 3.6688 1.8744 3.0332 1.9 2.6 1.5 2.3428 1.4 1.979 2.2 1.9 2 1.9376 1.6321 1.4792 2.5642 1.6165 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
81 5.5338e-17 1.3228e-15 5.787 2728.9 0.59661 0.63111 4.0807 1.2168 1.5311 4.3395 1.0757 2.8591 1.547 2.8973 1.9 2.6 1.5 1.887 1.4 1.7457 2.2 1.9 2 2.1262 1.6459 1.6972 2.3795 1.7963 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1063 5.4646e-17 1.5445e-15 4.1157 1109.6 0.59638 0.63169 3.4958 1.0491 1.5359 3.8114 1.0308 3.6285 2.1459 3.0096 1.9 2.6 1.5 1.9685 1.4 1.9049 2.2 1.9 2 1.8715 1.812 1.5208 2.5395 1.9587 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
101 5.4228e-17 1.071e-15 5.868 2676.3 0.59572 0.63391 4.1558 1.1393 1.1232 3.6914 1.0036 3.2631 1.6568 2.579 1.9 2.6 1.5 1.9341 1.4 1.8873 2.2 1.9 2 1.5689 1.5391 1.9087 2.6004 1.5173 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1003 5.4085e-17 1.1183e-15 5.0175 2570.4 0.59754 0.6281 3.132 0.92784 1.1373 4.3467 1.0647 3.1312 1.9218 2.5513 1.9 2.6 1.5 1.8635 1.4 2.167 2.2 1.9 2 2.0644 1.9814 1.7089 2.2295 1.8191 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
861 5.4048e-17 6.2799e-16 7.8011 2406.8 0.59802 0.62655 3.6018 1.0803 1.4813 4.4102 0.93029 3.8545 1.623 2.2819 1.9 2.6 1.5 2.2063 1.4 2.2887 2.2 1.9 2 1.9866 2.0535 1.9445 2.5537 2.0091 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
570 5.4009e-17 1.1338e-15 4.3269 1297.5 0.59734 0.62874 3.838 0.90236 1.2258 3.9105 0.83306 3.2289 1.7498 2.7577 1.9 2.6 1.5 2.686 1.4 2.4703 2.2 1.9 2 2.0138 1.9041 1.8208 2.645 1.4688 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
268 5.3841e-17 1.7689e-15 8.8461 2751.6 0.59863 0.62464 3.9312 1.2518 1.27 4.0625 0.95063 3.508 1.6029 3.1803 1.9 2.6 1.5 2.5812 1.4 2.1536 2.2 1.9 2 2.1495 1.5964 1.4999 2.5554 1.9288 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
520 5.3411e-17 6.0076e-16 6.6066 2461.7 0.59662 0.631 3.5876 0.94146 1.1681 3.6949 0.98016 3.7068 1.5834 2.6352 1.9 2.6 1.5 2.0685 1.4 1.7006 2.2 1.9 2 1.8026 1.6497 1.7588 2.7541 1.6547 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
748 5.2869e-17 8.3716e-16 6.4091 2609.2 0.59796 0.62677 3.1301 1.0692 1.096 4.164 1.1322 2.9313 2.1449 2.8167 1.9 2.6 1.5 2.6402 1.4 2.5113 2.2 1.9 2 1.71 1.7112 1.7776 2.5278 1.7439 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
470 5.1012e-17 1.2705e-15 6.3886 2748.4 0.59772 0.62753 3.397 0.9343 1.0765 4.2442 1.1758 3.2954 1.9359 2.5645 1.9 2.6 1.5 2.3732 1.4 2.2275 2.2 1.9 2 1.9173 1.5789 1.7042 2.2283 1.4129 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
347 5.0879e-17 5.4986e-15 17.068 2886.7 0.59977 0.62096 3.4411 0.93452 1.2174 4.4682 1.0998 4.0329 2.0106 3.1551 1.9 2.6 1.5 2.2921 1.4 2.437 2.2 1.9 2 2.0905 1.6373 2.0071 2.1927 1.8532 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
940 5.0765e-17 3.6253e-16 6.4096 1958.5 0.59677 0.63055 2.9666 1.1714 1.5564 3.9315 0.99278 2.9322 1.8925 3.1008 1.9 2.6 1.5 2.5753 1.4 1.725 2.2 1.9 2 1.7337 2.1066 2.0226 2.7031 1.4977 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
475 5.0038e-17 1.3524e-15 8.2823 2715 0.59729 0.62862 3.7114 1.2942 1.557 3.3128 0.99584 3.6318 2.0081 3.1978 1.9 2.6 1.5 2.3745 1.4 2.3634 2.2 1.9 2 1.7128 1.5823 1.6422 2.1253 1.4862 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
802 4.9521e-17 1.8559e-15 7.9338 2814.2 0.59787 0.62704 3.4907 1.2875 1.3892 4.5424 0.87234 3.5052 1.7355 2.3855 1.9 2.6 1.5 1.8823 1.4 1.9588 2.2 1.9 2 2.2088 1.7962 1.9189 2.3056 1.3928 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
185 4.8709e-17 4.6678e-15 12.699 2927.8 0.59597 0.62237 3.2375 1.0598 1.2915 3.9916 0.86601 3.7382 1.7336 3.1779 1.9 2.6 1.5 1.8471 1.4 2.1264 2.2 1.9 2 2.2234 1.6961 1.5446 2.2281 1.5798 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
451 4.8465e-17 4.7448e-16 5.2619 2195.8 0.59695 0.62978 4.1142 1.1576 1.1173 4.2632 1.1768 2.8122 2.0922 3.1281 1.9 2.6 1.5 2.2262 1.4 2.4462 2.2 1.9 2 1.5575 1.8742 1.9268 2.2135 1.8544 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
733 4.8224e-17 3.5256e-16 6.5968 2004 0.59787 0.62703 3.0641 1.1796 1.2543 3.5775 1.0695 3.5235 2.1547 3.0585 1.9 2.6 1.5 2.4567 1.4 2.2153 2.2 1.9 2 1.9018 1.5311 1.8557 2.6799 1.519 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
447 4.7548e-17 5.9426e-16 8.5172 2399.3 0.59746 0.62834 3.8294 1.1534 1.4434 4.4107 1.1657 3.1326 1.8728 3.0054 1.9 2.6 1.5 2.2736 1.4 2.3724 2.2 1.9 2 1.8656 1.898 1.9691 2.5498 1.8963 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
151 4.7174e-17 1.1015e-15 8.8684 2649.9 0.59658 0.63114 4.0609 1.0669 1.2603 3.9246 1.0281 3.8122 1.7447 2.7273 1.9 2.6 1.5 2.4507 1.4 2.1856 2.2 1.9 2 1.7554 2.1569 1.7534 2.7936 1.7989 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
494 4.6879e-17 1.1193e-15 4.2371 1543.8 0.59726 0.62613 3.2882 1.215 1.4924 3.8942 1.1485 3.3139 1.6712 3.2072 1.9 2.6 1.5 1.8473 1.4 1.7203 2.2 1.9 2 1.8698 1.5519 1.9714 2.1406 1.789 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
243 4.5499e-17 3.422e-15 10.354 2918.9 0.59775 0.62743 3.8081 0.95808 1.0457 4.2311 0.86795 3.6911 1.6828 2.6792 1.9 2.6 1.5 2.7543 1.4 1.7024 2.2 1.9 2 2.2088 1.8401 1.5654 2.6397 1.5247 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
758 4.4585e-17 5.6056e-16 6.2567 2521.6 0.59752 0.62817 3.7069 1.1452 1.131 3.7882 0.84234 3.6463 1.5061 2.351 1.9 2.6 1.5 1.8861 1.4 2.2486 2.2 1.9 2 1.6137 1.7097 1.9903 2.2727 1.524 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
414 4.4118e-17 2.7372e-15 4.1049 2582.1 0.59663 0.63096 4.0797 1.2015 1.2088 3.5494 0.80823 3.3606 1.9727 3.0364 1.9 2.6 1.5 1.8707 1.4 2.4403 2.2 1.9 2 2.2345 2.0775 1.9157 2.5093 1.4672 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1028 4.352e-17 1.1546e-15 7.7389 2728.2 0.59831 0.62563 3.8082 0.96875 1.1082 4.3387 0.86689 3.5363 1.5108 3.0157 1.9 2.6 1.5 2.4676 1.4 2.0014 2.2 1.9 2 1.786 1.852 1.6941 2.6117 1.9642 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
666 4.3375e-17 3.8268e-15 18.636 2815.5 0.59664 0.63095 3.9558 0.9094 1.149 4.4894 0.82448 3.0481 1.8721 2.7627 1.9 2.6 1.5 2.7451 1.4 1.7494 2.2 1.9 2 1.7316 2.2245 1.7774 2.2729 1.4457 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
535 4.3083e-17 5.7168e-16 4.7669 2028.9 0.59557 0.63432 4.0764 1.1032 1.2025 3.4087 1.1042 4.0592 2.0185 2.2147 1.9 2.6 1.5 2.1771 1.4 1.9372 2.2 1.9 2 2.1765 1.7506 1.8871 2.841 1.4364 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
121 4.3046e-17 1.107e-14 23.514 3011.2 0.59832 0.6256 3.204 0.95037 1.2324 4.1791 0.84106 3.917 1.7427 3.2041 1.9 2.6 1.5 2.009 1.4 1.7605 2.2 1.9 2 1.7648 1.5894 1.9327 2.6832 1.4795 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1039 4.3023e-17 3.4236e-15 11.066 2916.6 0.59718 0.62924 3.9763 1.2007 1.2867 3.6042 0.92835 3.9497 1.4601 2.8499 1.9 2.6 1.5 1.8781 1.4 2.5173 2.2 1.9 2 1.8569 2.0084 1.4217 2.5498 1.8295 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1150 4.284e-17 1.2474e-15 4.3667 2399.2 0.5969 0.63012 3.2145 1.0172 1.1738 3.2387 0.96793 4.0514 2.1194 2.2618 1.9 2.6 1.5 2.6852 1.4 1.8567 2.2 1.9 2 2.0133 2.1703 1.4865 2.0963 1.6507 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
514 4.2835e-17 3.0902e-16 6.8187 1856.4 0.5951 0.62297 3.3377 1.1842 1.5323 3.5427 0.81045 3.9684 1.4815 3.2394 1.9 2.6 1.5 1.8663 1.4 2.4068 2.2 1.9 2 1.9609 2.0154 1.8499 2.7184 1.9784 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
236 4.2308e-17 9.0833e-16 7.1464 2687 0.59654 0.63127 3.8414 1.2169 1.1075 3.3675 1.0446 3.9075 1.918 2.4103 1.9 2.6 1.5 2.1462 1.4 1.812 2.2 1.9 2 2.1988 1.5728 1.5346 2.5571 1.6592 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
548 4.1579e-17 1.1754e-15 4.2781 2283.9 0.59821 0.62595 3.515 1.3065 1.4425 4.2273 0.85022 3.1938 1.7577 2.6484 1.9 2.6 1.5 1.9573 1.4 2.4295 2.2 1.9 2 2.2136 1.7494 1.6139 2.4119 2.0331 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
194 4.0888e-17 6.1956e-16 6.3465 2594.4 0.59756 0.62802 3.6765 1.2343 1.1591 3.1835 0.98027 3.7871 1.7047 2.8763 1.9 2.6 1.5 2.1005 1.4 2.1795 2.2 1.9 2 2.0829 1.6048 1.5632 2.3469 1.6039 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
894 3.9538e-17 6.4965e-16 4.789 2347 0.59534 0.62276 2.94 1.1446 1.2601 4.1041 1.1741 3.192 1.8361 2.6649 1.9 2.6 1.5 2.226 1.4 2.4063 2.2 1.9 2 1.9978 1.8892 1.9637 2.2414 1.7071 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
661 3.9487e-17 6.3464e-16 7.0053 2597.2 0.59731 0.62883 4.1316 0.90671 1.0422 4.267 1.0442 3.7674 1.9119 2.4479 1.9 2.6 1.5 2.4521 1.4 2.0483 2.2 1.9 2 1.735 1.5288 1.9835 2.7114 1.83 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
178 3.8912e-17 2.8768e-16 6.9328 1929.7 0.59705 0.62966 3.8859 1.092 1.389 3.8446 1.005 3.749 2.0263 2.5437 1.9 2.6 1.5 2.4012 1.4 2.4206 2.2 1.9 2 1.9343 2.0904 1.8285 2.2556 1.6889 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
794 3.8219e-17 2.892e-16 5.5505 1798 0.59853 0.62494 2.8498 1.2582 1.4488 3.8614 1.1346 3.4873 1.9556 3.1949 1.9 2.6 1.5 1.8499 1.4 2.1346 2.2 1.9 2 2.2231 1.6373 1.9324 2.4674 1.7355 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
125 3.8095e-17 3.4046e-16 5.1578 1304.9 0.59702 0.62972 4.0953 1.1512 1.275 3.6891 0.9274 3.467 2.0019 2.8867 1.9 2.6 1.5 1.9302 1.4 2.1473 2.2 1.9 2 1.811 1.7144 2.038 2.0285 1.6286 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
399 3.7729e-17 8.2244e-16 5.6064 2690.3 0.59562 0.63417 3.3007 1.0384 1.4268 3.4092 1.197 3.5863 2.096 2.5354 1.9 2.6 1.5 2.197 1.4 2.2323 2.2 1.9 2 1.5338 1.5231 1.3801 2.4612 1.4122 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
949 3.7704e-17 2.7733e-15 8.5721 2956.9 0.59839 0.6254 3.5521 0.96945 1.1555 4.4309 0.80878 3.6426 1.7598 2.7343 1.9 2.6 1.5 2.0896 1.4 2.2795 2.2 1.9 2 1.7864 1.6539 1.3703 2.3886 1.9955 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
891 3.7339e-17 5.3605e-16 5.4587 2526.2 0.59635 0.63184 3.7902 1.283 1.2429 3.1713 1.1136 3.8921 1.536 2.2331 1.9 2.6 1.5 1.8496 1.4 2.3284 2.2 1.9 2 1.555 1.9414 2.012 2.2878 1.5994 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1021 3.7168e-17 4.3713e-16 5.8604 2481.3 0.59549 0.63459 3.971 1.1119 1.3945 3.5581 0.9465 3.7707 2.079 2.3605 1.9 2.6 1.5 2.481 1.4 1.8356 2.2 1.9 2 1.5296 1.8133 1.8904 2.5433 1.5 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1101 3.7112e-17 1.6454e-15 8.9728 2826.2 0.59726 0.62899 3.3929 0.98557 1.0677 4.0456 0.88055 3.5728 2.0799 2.6296 1.9 2.6 1.5 2.4213 1.4 1.9816 2.2 1.9 2 1.5413 2.2498 1.6364 2.0614 1.7987 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
890 3.6551e-17 1.2321e-15 10.272 2717 0.59818 0.62576 3.392 1.284 1.4966 4.0374 1.0876 3.5535 1.7599 2.9971 1.9 2.6 1.5 2.2001 1.4 1.8877 2.2 1.9 2 2.1274 1.8395 1.89 2.1343 1.6707 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1138 3.5879e-17 4.9262e-16 4.8964 2280.5 0.59604 0.63285 4.0926 1.1069 1.3513 3.7328 1.1033 3.429 1.8136 2.5675 1.9 2.6 1.5 2.7017 1.4 1.9299 2.2 1.9 2 1.7487 1.887 1.8205 2.4679 1.5034 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1012 3.5385e-17 3.7439e-16 4.9435 1625.5 0.59746 0.62833 3.1254 0.89419 1.258 3.9007 1.1176 3.199 2.0576 2.8949 1.9 2.6 1.5 2.3722 1.4 2.0574 2.2 1.9 2 1.787 1.6148 1.5441 1.9936 1.4885 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1100 3.4941e-17 9.4522e-16 5.6758 2756.9 0.59718 0.62925 4.0675 1.1311 1.2511 3.9914 0.86038 4.1195 2.1361 2.3221 1.9 2.6 1.5 2.4931 1.4 1.9614 2.2 1.9 2 1.7209 1.6479 1.4639 2.2826 1.9458 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
483 3.4405e-17 7.7416e-16 8.494 2651.8 0.59698 0.62986 3.699 1.2522 1.5199 4.2253 1.0315 3.5821 2.1321 2.8514 1.9 2.6 1.5 2.6271 1.4 2.5084 2.2 1.9 2 1.7255 2.0127 1.452 2.8467 1.9169 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
836 3.3988e-17 7.6781e-15 14.046 3094.7 0.59784 0.6269 3.8833 1.2927 1.2047 4.1792 0.9526 3.664 1.5296 3.2135 1.9 2.6 1.5 2.5816 1.4 1.9013 2.2 1.9 2 2.2113 1.8305 1.406 2.876 1.5177 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
156 3.3533e-17 1.2032e-15 3.9583 1431.5 0.59767 0.62767 2.9555 0.92665 1.3495 4.1671 1.028 3.2564 2.1332 2.8785 1.9 2.6 1.5 2.1115 1.4 2.0666 2.2 1.9 2 2.203 1.525 1.6519 2.7405 1.7851 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
967 3.3052e-17 9.7979e-16 4.0853 1427.1 0.59608 0.63273 3.8747 1.1742 1.5056 3.3694 0.99756 3.3059 1.6984 2.9241 1.9 2.6 1.5 2.5441 1.4 1.9713 2.2 1.9 2 2.1176 1.9993 1.701 2.7399 1.5879 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
149 3.2561e-17 3.3146e-16 4.9869 1568 0.59587 0.63336 3.914 1.0872 1.3223 3.4727 0.80203 3.4179 1.6847 2.8641 1.9 2.6 1.5 2.0904 1.4 1.731 2.2 1.9 2 1.5859 2.0972 1.7361 2.3612 1.781 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
296 3.2497e-17 3.4923e-16 6.8545 2425.2 0.59657 0.63118 3.4786 1.0193 1.1958 3.484 0.83552 3.8551 1.9366 2.5086 1.9 2.6 1.5 2.6336 1.4 1.8174 2.2 1.9 2 1.6633 1.956 2.006 2.8048 1.4907 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
584 3.1961e-17 8.1252e-16 7.4495 2726 0.59564 0.6341 3.9444 1.2509 1.4542 3.1882 0.8452 3.3879 1.6523 2.8721 1.9 2.6 1.5 2.6266 1.4 1.8147 2.2 1.9 2 2.0106 2.1902 1.8023 2.8553 1.457 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1118 3.1732e-17 1.1854e-15 4.0139 2154.1 0.59748 0.62828 2.8629 1.096 1.1017 3.2883 1.0736 3.828 1.5409 2.4468 1.9 2.6 1.5 2.0361 1.4 1.9146 2.2 1.9 2 2.0654 2.1925 1.9926 2.3216 1.3956 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1054 3.1105e-17 1.2334e-15 4.1243 2379.3 0.59752 0.62818 3.2742 0.92217 1.1637 4.3166 0.9764 2.9663 1.6822 2.6543 1.9 2.6 1.5 2.1423 1.4 2.4881 2.2 1.9 2 1.657 1.9608 1.6121 2.4817 1.8819 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1131 3.0884e-17 1.4226e-15 5.2518 2851.3 0.5977 0.62755 3.166 1.0964 1.1369 3.6355 0.90114 3.3338 1.5596 2.6084 1.9 2.6 1.5 2.6189 1.4 1.7781 2.2 1.9 2 1.8187 1.5399 1.5997 2.6239 1.6032 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1051 3.0474e-17 7.2883e-16 5.2749 2677.7 0.59859 0.62476 2.8114 1.0343 1.2299 3.5178 1.1304 4.1971 1.9027 2.5716 1.9 2.6 1.5 2.4856 1.4 2.4561 2.2 1.9 2 1.7043 1.9665 1.9498 2.4685 1.8456 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1008 3.0388e-17 7.3899e-16 4.2208 1294.6 0.59733 0.62876 4.1261 1.0927 1.2272 3.4974 0.99239 3.7162 2.073 3.2307 1.9 2.6 1.5 2.363 1.4 2.4293 2.2 1.9 2 2.2758 1.7233 1.7106 2.6064 1.606 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
182 2.9715e-17 1.2584e-15 7.3431 2862.1 0.59718 0.62922 3.2631 0.98194 1.2374 4.1412 1.0634 3.0114 1.5426 3.0216 1.9 2.6 1.5 2.1407 1.4 1.9828 2.2 1.9 2 2.0246 2.1822 1.7395 2.503 1.5662 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1037 2.932e-17 1.2422e-15 9.014 2813.6 0.59929 0.62253 3.1478 1.0551 1.2087 3.6833 0.99866 4.0612 1.6488 2.9552 1.9 2.6 1.5 2.7449 1.4 1.8518 2.2 1.9 2 1.5549 1.5858 1.9287 2.2056 1.7865 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
932 2.9288e-17 3.6488e-15 11.467 3009.8 0.59742 0.62814 3.5336 1.0966 1.1956 4.1963 0.91331 3.7615 2.0717 2.704 1.9 2.6 1.5 1.935 1.4 2.5071 2.2 1.9 2 2.1219 1.9671 2.0117 2.8642 1.5289 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
874 2.9256e-17 8.7823e-16 10.652 2671.6 0.59487 0.6372 4.0163 1.1069 1.5572 3.0502 1.1604 3.9909 1.7455 2.5427 1.9 2.6 1.5 2.2294 1.4 1.8477 2.2 1.9 2 1.6299 1.8422 1.7614 2.7166 1.4643 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1129 2.9254e-17 1.1812e-14 21.093 3131.7 0.59906 0.62314 3.6576 1.0829 1.3036 4.5005 0.89226 3.9859 1.9686 3.1358 1.9 2.6 1.5 2.2022 1.4 2.3769 2.2 1.9 2 2.1607 1.654 1.6503 2.3535 1.6555 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1062 2.923e-17 4.0772e-16 6.4009 2562.6 0.59666 0.63087 3.5613 1.1709 1.2336 3.5104 0.93231 3.4188 1.7199 2.8274 1.9 2.6 1.5 2.0662 1.4 2.0186 2.2 1.9 2 1.6956 1.6875 1.375 2.4787 1.79 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
339 2.798e-17 3.9595e-16 5.5 2526.7 0.59747 0.62832 3.2651 1.2006 1.3678 3.2644 1.153 3.8665 1.4892 2.4891 1.9 2.6 1.5 2.1977 1.4 2.4227 2.2 1.9 2 1.794 1.8544 1.9053 2.365 1.4009 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
729 2.7536e-17 9.9057e-16 6.36 2844 0.59726 0.62897 2.8856 1.081 1.4882 4.2729 0.8922 3.1374 2.0371 2.5683 1.9 2.6 1.5 2.6388 1.4 1.8075 2.2 1.9 2 2.0421 2.0567 1.4072 2.4869 1.8013 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
99 2.7484e-17 1.1622e-15 3.8532 1521.5 0.59863 0.62462 2.9907 0.96652 1.4669 3.9345 0.8728 3.2922 1.4674 3.1112 1.9 2.6 1.5 2.5071 1.4 1.9793 2.2 1.9 2 1.7567 1.6639 1.5628 2.37 1.833 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
705 2.6793e-17 7.6691e-16 5.692 2773.1 0.59723 0.62906 2.8307 1.1239 1.4712 3.9739 0.96891 2.9793 1.9441 2.3521 1.9 2.6 1.5 2.602 1.4 2.4465 2.2 1.9 2 1.765 2.2189 1.5963 1.9967 1.3838 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
974 2.6441e-17 9.4357e-16 4.8078 2691.3 0.59802 0.62656 3.0512 1.251 1.343 3.1761 1.094 3.9094 1.6281 2.8837 1.9 2.6 1.5 2.4742 1.4 2.0058 2.2 1.9 2 1.7236 2.1173 1.7161 2.128 1.8167 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
686 2.6353e-17 6.7168e-16 4.1869 1035.4 0.59713 0.62941 3.1248 0.89355 1.501 3.4892 0.99403 3.7252 1.5807 3.1025 1.9 2.6 1.5 1.9092 1.4 1.6864 2.2 1.9 2 1.8762 1.7097 1.9306 2.6871 1.7029 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
823 2.5978e-17 1.8619e-16 6.2977 1986.2 0.59509 0.63586 3.8222 0.98524 1.5585 4.1188 1.1906 2.8074 1.8038 2.7297 1.9 2.6 1.5 2.1757 1.4 1.7537 2.2 1.9 2 1.72 2.2643 1.5534 1.9532 1.6395 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
983 2.537e-17 2.5923e-15 13.705 2925 0.59808 0.62638 2.9088 1.1685 1.4579 4.0316 1.1241 3.9589 1.9987 2.3299 1.9 2.6 1.5 2.3594 1.4 1.9988 2.2 1.9 2 2.1169 1.8485 1.8922 2.2274 1.4181 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
562 2.4924e-17 6.9403e-16 12.363 2597 0.59752 0.62817 3.4685 1.0964 1.1944 3.6779 1.0224 3.6699 1.7154 3.0516 1.9 2.6 1.5 2.0046 1.4 2.0744 2.2 1.9 2 2.0126 1.7723 1.773 2.4393 1.3755 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
507 2.4703e-17 4.2595e-15 14.209 3034 0.59906 0.62327 3.6978 1.1625 1.0808 4.1899 0.99255 3.9416 1.8443 3.2115 1.9 2.6 1.5 2.2824 1.4 2.2738 2.2 1.9 2 1.7876 1.982 1.5605 1.9807 1.9748 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
458 2.4445e-17 8.7923e-16 4.1314 2313.2 0.59802 0.62636 2.8528 1.0751 1.2643 4.2413 1.1399 2.8483 1.5643 2.8187 1.9 2.6 1.5 2.6576 1.4 1.9747 2.2 1.9 2 2.2736 2.1317 1.8584 2.5866 1.4862 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1060 2.4422e-17 4.966e-16 4.7844 2473.1 0.59616 0.63247 3.8447 1.3165 1.4896 3.1791 1.1214 3.0455 1.5586 3.0894 1.9 2.6 1.5 2.0117 1.4 2.1816 2.2 1.9 2 1.5649 1.7317 1.5663 2.0342 1.6225 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1057 2.4269e-17 8.5778e-16 5.1648 2770.4 0.59863 0.62464 4.0471 0.92512 1.2674 4.5485 0.84074 4.0597 1.5165 2.5317 1.9 2.6 1.5 2.4326 1.4 2.3731 2.2 1.9 2 2.0161 2.205 1.9661 2.2381 1.7293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
567 2.3814e-17 5.2953e-15 13.294 3103.1 0.59752 0.62819 3.1596 1.1849 1.5078 3.9734 1.037 3.9314 1.7 3.0635 1.9 2.6 1.5 1.8407 1.4 2.3758 2.2 1.9 2 1.7602 2.2078 1.3944 2.5651 1.8974 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
173 2.3784e-17 9.995e-16 12.636 2720.8 0.59514 0.62292 2.8373 1.0103 1.4699 3.9423 0.80424 3.6547 1.6296 2.7788 1.9 2.6 1.5 2.4316 1.4 2.0582 2.2 1.9 2 1.7482 2.1867 1.8058 2.0842 1.4695 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
345 2.3372e-17 1.039e-15 3.8189 1338 0.59623 0.63225 3.876 0.94552 1.3989 4.4657 0.97055 2.8314 1.7099 2.6346 1.9 2.6 1.5 1.9664 1.4 2.2978 2.2 1.9 2 1.7525 2.2156 1.9494 2.1683 1.4502 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
773 2.29e-17 9.3536e-16 11.815 2731.8 0.59742 0.62853 3.4732 0.99178 1.222 3.2537 0.91959 4.0678 1.5094 3.0402 1.9 2.6 1.5 2.1508 1.4 2.0486 2.2 1.9 2 2.0654 2.2757 1.7186 2.3579 1.46 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
588 2.2673e-17 1.1488e-15 6.7195 2920.3 0.59602 0.63291 3.7514 0.90192 1.3853 4.1259 0.96523 3.6498 1.5878 2.4881 1.9 2.6 1.5 2.0806 1.4 1.8474 2.2 1.9 2 1.9989 2.039 1.8351 2.8488 1.4346 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
187 2.2508e-17 9.2774e-16 5.9929 2875.8 0.59848 0.62481 2.9364 1.2412 1.471 4.3257 0.97396 3.1424 1.6729 2.3071 1.9 2.6 1.5 2.7251 1.4 2.1765 2.2 1.9 2 2.0526 2.0625 1.8909 2.1311 1.5293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
962 2.2333e-17 9.3893e-15 25.954 3096.2 0.59858 0.62479 3.3569 1.0637 1.5157 4.4147 0.94971 3.7936 1.9947 3.0237 1.9 2.6 1.5 1.8425 1.4 2.2336 2.2 1.9 2 1.8602 1.5712 1.8137 2.1275 1.7152 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
37 2.171e-17 5.8458e-15 15.925 3105.4 0.59773 0.6275 3.7277 1.2499 1.2792 4.4559 1.0448 3.3211 2.1188 3.2013 1.9 2.6 1.5 2.0936 1.4 1.8092 2.2 1.9 2 1.6867 1.5469 1.5855 2.2206 1.9564 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
290 2.1651e-17 1.0341e-15 5.7281 2902.2 0.59652 0.63134 3.4542 1.1261 1.2889 3.4851 0.82093 3.6914 2.0811 2.468 1.9 2.6 1.5 2.068 1.4 2.1048 2.2 1.9 2 1.6618 1.6256 1.4008 2.391 1.778 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
723 2.0932e-17 1.5376e-16 7.0352 1826.6 0.59842 0.62529 3.6082 1.2771 1.1257 3.2826 1.1116 3.863 1.4983 2.8912 1.9 2.6 1.5 2.3378 1.4 2.0757 2.2 1.9 2 2.1422 1.5752 1.9468 2.4655 1.6013 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
559 2.0751e-17 8.1624e-16 3.9002 1540.9 0.59641 0.63166 3.6951 1.0587 1.3162 3.8014 0.97973 3.5624 1.7653 2.7054 1.9 2.6 1.5 1.9831 1.4 1.8937 2.2 1.9 2 2.0968 2.1037 1.3751 2.3489 1.8513 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
914 2.0687e-17 6.9751e-16 3.9973 1116.5 0.59489 0.63648 4.1796 0.96429 1.4652 3.466 0.86658 3.6482 2.1179 2.4259 1.9 2.6 1.5 2.4812 1.4 2.2626 2.2 1.9 2 1.7087 1.9532 1.4423 2.6926 1.6569 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
341 2.0548e-17 1.3019e-15 7.4176 2954.3 0.59739 0.62857 3.704 1.1368 1.3714 4.3526 0.93325 3.71 1.8451 2.3242 1.9 2.6 1.5 2.1119 1.4 2.4008 2.2 1.9 2 2.0256 1.6896 1.3956 2.7255 1.9463 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
180 2.054e-17 2.0356e-15 14.143 2910.6 0.59665 0.63092 4.1874 1.2342 1.3818 3.4084 1.1328 4.0749 1.9515 2.7224 1.9 2.6 1.5 2.7092 1.4 2.1734 2.2 1.9 2 1.9003 1.9166 1.5468 2.4319 1.7293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
623 2.0483e-17 5.9838e-16 4.7942 2623.3 0.59767 0.62768 3.4216 1.2604 1.2855 4.1598 0.82954 3.2039 1.807 2.7094 1.9 2.6 1.5 2.2603 1.4 2.4264 2.2 1.9 2 1.6846 1.8723 1.4074 2.5685 1.9975 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
381 1.9972e-17 7.4226e-16 3.9478 1797.3 0.59698 0.62987 3.9311 1.233 1.379 3.5598 0.82462 3.5448 1.9923 2.4833 1.9 2.6 1.5 2.2168 1.4 1.8528 2.2 1.9 2 2.0749 1.6093 1.6735 2.1194 1.8377 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
628 1.9492e-17 4.6315e-15 11.298 3151.5 0.59715 0.62906 4.0619 1.2161 1.1341 4.3872 0.97325 4.0995 1.6895 2.3218 1.9 2.6 1.5 2.1478 1.4 1.9295 2.2 1.9 2 1.8886 1.527 1.6792 2.7964 1.4483 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
936 1.9464e-17 5.0761e-16 8.2406 2706 0.59804 0.62649 3.3193 1.2548 1.4041 4.0514 1.0219 3.462 1.7941 2.278 1.9 2.6 1.5 2.7082 1.4 1.9598 2.2 1.9 2 1.8016 1.5769 1.831 2.0583 1.4006 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
444 1.9318e-17 1.0394e-15 8.0865 2898 0.59662 0.63101 3.9695 1.2245 1.2247 3.6256 0.94793 3.6194 1.7239 2.6392 1.9 2.6 1.5 2.1255 1.4 1.8564 2.2 1.9 2 1.5216 1.5369 1.9478 2.5347 1.6525 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
591 1.8636e-17 1.0742e-15 6.3245 2955.3 0.59768 0.62765 3.2687 0.89643 1.2626 3.7651 0.86645 4.0461 2.0349 2.447 1.9 2.6 1.5 2.4726 1.4 1.7524 2.2 1.9 2 1.5356 1.6675 1.7231 2.1508 1.8211 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
909 1.7972e-17 1.1874e-15 10.117 2894.1 0.59629 0.63207 3.5338 0.96497 1.0792 4.0055 0.93056 3.3859 1.8707 2.6176 1.9 2.6 1.5 2.168 1.4 1.7523 2.2 1.9 2 2.2255 2.116 1.533 2.5662 1.4148 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
903 1.7877e-17 1.7151e-15 11.736 2946.1 0.59815 0.62616 3.4717 1.1992 1.3411 4.291 0.99077 3.9952 2.0389 2.369 1.9 2.6 1.5 1.9007 1.4 1.8793 2.2 1.9 2 1.9576 1.7491 1.8439 2.0442 2.0012 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
835 1.7625e-17 2.1378e-15 17.096 2913.5 0.59695 0.62998 4.182 1.1496 1.302 4.3805 0.83641 2.9772 1.9771 3.0331 1.9 2.6 1.5 2.244 1.4 2.3393 2.2 1.9 2 2.0979 2.2279 1.8833 2.4572 1.6874 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
152 1.7439e-17 9.1429e-16 10.597 2826.6 0.59753 0.62814 3.6874 1.1215 1.5447 3.6146 0.82455 4.1341 2.0249 3.1735 1.9 2.6 1.5 2.0224 1.4 1.9818 2.2 1.9 2 1.8327 1.7836 1.4316 2.0752 1.8355 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
610 1.712e-17 5.483e-16 4.2175 2319.8 0.59725 0.62901 3.7363 1.1359 1.5382 3.9077 1.0454 3.8838 1.5081 2.5588 1.9 2.6 1.5 2.489 1.4 2.0958 2.2 1.9 2 2.2684 2.265 1.8968 2.8251 1.8059 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
799 1.6955e-17 7.2848e-16 3.9459 2208.2 0.5962 0.63238 3.4986 1.2144 1.5593 3.0673 0.91963 3.412 1.9467 2.642 1.9 2.6 1.5 2.4734 1.4 2.2452 2.2 1.9 2 1.5341 1.5713 1.6626 2.3459 1.4278 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
419 1.6287e-17 1.014e-15 8.2726 2926.8 0.59783 0.62716 2.995 0.94596 1.2777 4.5544 1.0147 3.1231 2.0312 2.7586 1.9 2.6 1.5 2.6536 1.4 1.8708 2.2 1.9 2 1.6363 2.1643 1.8502 2.3272 1.9209 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
565 1.6077e-17 1.0669e-15 3.5674 1364.7 0.59853 0.62494 3.4644 0.97204 1.5448 3.828 1.0024 3.9623 1.5141 2.7978 1.9 2.6 1.5 2.5435 1.4 2.4813 2.2 1.9 2 2.1945 1.6976 1.7403 2.7927 1.8254 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
360 1.6018e-17 2.3957e-15 11.998 3039.9 0.59774 0.62719 3.2211 1.2997 1.4924 3.613 0.80839 3.8798 1.8997 2.9929 1.9 2.6 1.5 2.4541 1.4 1.6829 2.2 1.9 2 1.5607 1.9217 1.8071 2.3265 1.8235 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
728 1.5263e-17 1.2627e-15 3.4843 2076.8 0.59796 0.62678 3.712 1.1012 1.1003 4.2312 1.0894 3.2188 1.4833 2.5845 1.9 2.6 1.5 2.281 1.4 1.7687 2.2 1.9 2 1.8346 1.8224 1.6634 2.0086 2.0215 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1067 1.5185e-17 2.003e-15 11.609 3019.6 0.59849 0.62508 3.7333 1.275 1.2091 4.0132 1.1623 3.7874 1.781 2.9705 1.9 2.6 1.5 2.7434 1.4 2.0219 2.2 1.9 2 1.945 2.1457 2.0181 2.1936 1.7898 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1141 1.5177e-17 1.6575e-15 3.2593 625.72 0.59773 0.62746 3.8549 0.97204 1.216 3.6972 0.83571 3.6048 1.5845 3.1963 1.9 2.6 1.5 1.9802 1.4 1.7906 2.2 1.9 2 1.7048 1.852 1.9933 2.199 1.9411 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
912 1.4727e-17 5.7529e-16 3.9364 1977.7 0.59624 0.63221 4.1389 1.1884 1.1473 3.6555 1.0761 3.9112 2.0021 2.2239 1.9 2.6 1.5 2.0341 1.4 1.9307 2.2 1.9 2 1.8614 1.9555 1.5434 1.9873 1.921 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
205 1.4693e-17 5.168e-16 3.9767 1665.2 0.59749 0.62825 3.2264 1.0399 1.4486 3.5135 1.1324 3.9544 1.6688 2.4759 1.9 2.6 1.5 2.6907 1.4 2.0368 2.2 1.9 2 1.7178 1.814 2.0034 2.6663 1.6952 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
62 1.4681e-17 4.8287e-16 4.0177 1552.9 0.59661 0.63105 3.6907 1.134 1.209 3.7363 1.1418 3.9484 1.978 2.5708 1.9 2.6 1.5 2.3891 1.4 1.9844 2.2 1.9 2 1.5814 2.0917 1.9963 2.8174 2.0267 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
963 1.4169e-17 9.4583e-16 8.1686 2945.6 0.59497 0.63727 4.1659 1.1239 1.4047 3.8712 1.0715 3.6821 1.9 2.1613 1.9 2.6 1.5 2.1811 1.4 2.0031 2.2 1.9 2 2.049 1.9108 1.4361 2.8489 1.4083 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
48 1.4094e-17 6.7753e-15 16.722 3216.6 0.59805 0.62649 3.8305 0.93617 1.1496 4.3428 0.88202 3.8073 1.9606 2.866 1.9 2.6 1.5 2.056 1.4 2.1717 2.2 1.9 2 1.9099 1.5399 1.3815 2.2867 1.873 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
702 1.39e-17 5.8748e-16 3.8768 1922 0.59879 0.62394 3.5902 1.1671 1.1872 3.3821 0.82002 3.7268 1.57 3.1534 1.9 2.6 1.5 2.4312 1.4 2.3553 2.2 1.9 2 2.0644 2.0288 1.5731 2.0336 1.8238 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
83 1.366e-17 1.9631e-15 9.0063 3093 0.59711 0.62944 4.0598 1.2412 1.1977 3.6513 1.1834 3.9913 1.7674 2.7766 1.9 2.6 1.5 2.1285 1.4 2.0408 2.2 1.9 2 2.2444 2.2404 1.4534 1.9673 1.7619 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
438 1.3598e-17 7.024e-16 3.7285 1629 0.59759 0.62795 3.6082 0.8953 1.0432 3.2646 0.99667 4.1422 1.7544 2.8252 1.9 2.6 1.5 2.7121 1.4 1.7279 2.2 1.9 2 1.6686 1.6801 1.6709 2.4776 1.8364 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
416 1.3461e-17 2.8866e-16 4.4146 2172.3 0.59506 0.63596 3.8817 1.1971 1.3986 3.3767 1.1033 3.3753 2.0728 2.4918 1.9 2.6 1.5 2.1363 1.4 2.3602 2.2 1.9 2 1.8114 1.7141 1.4218 2.7818 1.6842 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
356 1.3453e-17 3.8442e-16 4.7208 2588.9 0.59718 0.62922 3.1161 1.0831 1.359 3.4062 0.84669 3.7373 1.4635 2.6107 1.9 2.6 1.5 2.6006 1.4 1.884 2.2 1.9 2 1.5916 2.1722 1.774 2.6506 1.7002 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1002 1.3436e-17 1.7257e-16 4.731 1128.2 0.59831 0.6256 3.5773 1.0772 1.3404 3.5258 1.0927 3.7529 1.4774 3.1473 1.9 2.6 1.5 2.3028 1.4 2.0637 2.2 1.9 2 1.6198 1.7481 2.0339 1.9455 1.5279 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
71 1.3335e-17 1.1446e-15 4.9662 2950.9 0.59635 0.63188 2.9967 1.0935 1.2845 3.5193 0.9768 3.1778 1.4947 2.8379 1.9 2.6 1.5 1.9227 1.4 2.2997 2.2 1.9 2 1.5973 2.157 1.4754 2.5941 1.5117 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
436 1.3176e-17 1.4519e-15 7.4217 3075.9 0.59654 0.63126 3.0685 1.0477 1.2696 3.9466 0.88279 3.0666 2.0608 3.0591 1.9 2.6 1.5 1.8536 1.4 2.1286 2.2 1.9 2 1.6529 1.7625 1.6971 2.8362 1.6144 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
74 1.3156e-17 1.0491e-15 7.0224 3015.7 0.59791 0.62693 3.7251 1.3125 1.1952 4.068 0.95613 3.3206 1.7478 2.7063 1.9 2.6 1.5 2.3526 1.4 2.3716 2.2 1.9 2 2.2412 2.0972 2.0259 2.4493 1.4442 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
303 1.2781e-17 9.267e-16 7.0674 2993.6 0.59722 0.62911 3.6112 1.307 1.1235 3.6502 1.0443 3.1526 1.6984 2.9556 1.9 2.6 1.5 1.9537 1.4 2.4308 2.2 1.9 2 1.5284 1.8223 1.9118 2.5145 1.7833 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
839 1.2777e-17 1.5038e-15 6.4302 3110.4 0.59681 0.63042 4.1334 1.1921 1.1626 4.2517 1.1708 3.382 1.9401 2.6093 1.9 2.6 1.5 2.2 1.4 1.9593 2.2 1.9 2 1.6532 1.5559 1.9037 2.5324 1.913 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
619 1.2567e-17 7.7851e-16 3.6577 2052 0.597 0.62981 3.4771 1.0079 1.0659 4.3437 0.86914 3.1648 2.0863 2.2254 1.9 2.6 1.5 2.2605 1.4 2.1413 2.2 1.9 2 2.185 1.5865 1.4109 2.4715 1.3982 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
819 1.2529e-17 7.7145e-16 3.6131 1217.9 0.5992 0.62281 3.0714 1.1344 1.5043 3.864 0.9409 3.8213 2.0791 2.7724 1.9 2.6 1.5 2.3326 1.4 2.4892 2.2 1.9 2 2.0611 1.5515 1.9354 2.284 1.9493 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
68 1.2422e-17 7.636e-15 20.697 3223.4 0.59868 0.62222 2.9629 0.89032 1.156 3.9852 0.85183 4.191 1.8368 3.117 1.9 2.6 1.5 2.6343 1.4 1.7664 2.2 1.9 2 2.0784 1.8134 1.3844 2.0548 1.3754 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
340 1.2403e-17 2.3742e-15 9.9657 3132.4 0.59632 0.63175 3.9022 0.98497 1.4854 4.4709 1.1221 3.6445 1.6644 2.2395 1.9 2.6 1.5 1.9846 1.4 2.1889 2.2 1.9 2 1.6064 2.1134 1.5001 2.0336 1.7946 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
266 1.2229e-17 7.1155e-16 9.3575 2882.4 0.59809 0.62725 3.2838 1.295 1.5559 3.8782 1.0016 3.9358 2.0356 2.7284 1.9 2.6 1.5 2.6549 1.4 1.7775 2.2 1.9 2 1.7029 1.7433 1.6403 2.3901 1.9789 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
706 1.2051e-17 1.2454e-15 12.638 2946.2 0.59585 0.63134 3.9298 1.1427 1.0825 3.2757 0.96251 3.806 1.9587 3.1314 1.9 2.6 1.5 1.9871 1.4 2.3013 2.2 1.9 2 1.8172 1.8863 1.671 2.7706 1.6018 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
558 1.1628e-17 5.8819e-15 18.207 3209.5 0.59733 0.62877 3.5422 0.98048 1.2256 4.2053 0.98339 3.6085 2.0588 2.8881 1.9 2.6 1.5 2.2094 1.4 1.7968 2.2 1.9 2 2.1535 2.0395 1.6358 2.1324 1.5088 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
172 1.1592e-17 7.4254e-16 3.6745 2171.6 0.59712 0.62942 3.2308 1.1188 1.2502 3.8236 0.90252 3.2622 2.0719 2.1845 1.9 2.6 1.5 2.1918 1.4 1.9603 2.2 1.9 2 1.6746 1.6115 1.8532 2.0105 1.6171 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
722 1.1334e-17 4.2688e-15 13.233 3214.6 0.59625 0.62224 2.879 0.9684 1.4912 4.2667 1.1423 4.1921 1.6112 3.177 1.9 2.6 1.5 2.2833 1.4 1.7421 2.2 1.9 2 2.096 1.8647 1.6524 2.7823 1.9327 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
533 1.1016e-17 5.6577e-16 8.3494 2879.6 0.59955 0.62169 3.0407 1.2834 1.1561 4.2285 1.1573 3.3899 2.1322 3.045 1.9 2.6 1.5 2.3614 1.4 2.4919 2.2 1.9 2 2.2443 1.8097 1.8534 2.1396 1.8778 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
441 1.1001e-17 1.3963e-15 5.2855 3084.7 0.59665 0.63092 3.9461 1.2867 1.0403 3.7456 0.95077 3.1359 1.745 2.8201 1.9 2.6 1.5 1.931 1.4 1.8683 2.2 1.9 2 1.6934 1.731 1.5244 2.2908 1.9606 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
379 1.0821e-17 9.6152e-16 3.387 1325.9 0.5995 0.622 3.5372 1.1613 1.2542 3.7371 1.1137 3.771 1.468 2.8254 1.9 2.6 1.5 2.7163 1.4 2.3796 2.2 1.9 2 2.0442 1.789 1.8797 2.0974 1.9251 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
204 1.0797e-17 1.0143e-15 5.0179 2980.7 0.59609 0.63272 3.1956 0.96814 1.1335 3.9353 1.058 2.9139 2.1582 2.4866 1.9 2.6 1.5 2.1949 1.4 1.8222 2.2 1.9 2 1.5454 1.5634 1.6771 2.2473 1.4688 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
510 1.0794e-17 4.6182e-15 15.862 3203.4 0.59825 0.62582 3.3804 1.3031 1.3673 3.8846 1.0604 3.7334 2.019 3.1764 1.9 2.6 1.5 2.1226 1.4 2.1279 2.2 1.9 2 1.7618 1.9107 1.8671 1.9645 1.6606 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
778 1.0767e-17 4.0741e-16 4.323 2506.4 0.59828 0.62546 3.1458 1.1204 1.1472 3.4768 1.0663 4.1214 1.9595 2.5859 1.9 2.6 1.5 2.2269 1.4 2.0737 2.2 1.9 2 1.9433 2.0481 1.7549 1.9305 1.9286 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
482 1.0744e-17 3.8469e-15 12.654 3213.3 0.59766 0.62772 3.8497 1.1834 1.3178 4.1116 0.85597 3.766 1.9528 2.838 1.9 2.6 1.5 1.8443 1.4 2.0952 2.2 1.9 2 1.8634 2.0383 1.6794 1.937 1.9179 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
525 1.0728e-17 4.9469e-16 11.642 2769.1 0.59785 0.6271 3.5833 1.0735 1.2582 4.3331 1.1097 3.0497 2.011 3.2329 1.9 2.6 1.5 2.7277 1.4 1.8273 2.2 1.9 2 1.8813 1.8556 1.8483 2.2191 1.6427 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
549 1.0668e-17 4.6204e-15 14.558 3223.7 0.59763 0.62758 3.2834 1.0922 1.343 4.2704 1.0036 3.4691 1.593 2.9635 1.9 2.6 1.5 2.1489 1.4 1.9859 2.2 1.9 2 2.2447 1.866 1.6084 2.7919 1.4613 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
459 1.0342e-17 1.2232e-15 4.0271 2748.5 0.59779 0.62731 3.8789 1.2172 1.063 3.8661 1.0079 3.7843 1.5349 2.3137 1.9 2.6 1.5 2.2603 1.4 1.8704 2.2 1.9 2 1.9815 2.148 1.8804 1.9896 1.8589 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
542 1.0253e-17 1.3819e-15 3.3998 2433.2 0.59641 0.63148 3.803 1.1354 1.0541 3.8804 1.1023 2.8911 2.1348 2.8576 1.9 2.6 1.5 1.8612 1.4 2.1627 2.2 1.9 2 1.6415 1.6529 2.0162 2.2464 1.672 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
233 1.0217e-17 6.9267e-16 3.5551 1458.3 0.59705 0.62965 3.812 1.1406 1.3808 3.5522 1.0957 3.6914 1.4694 2.5675 1.9 2.6 1.5 1.8845 1.4 2.2853 2.2 1.9 2 2.0251 1.694 1.8389 2.5837 1.7772 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
115 1.0068e-17 4.4272e-16 7.1437 2876.8 0.59587 0.63337 3.3074 1.0295 1.0422 3.5851 1.1795 3.3161 1.7978 2.7958 1.9 2.6 1.5 2.1585 1.4 1.9068 2.2 1.9 2 2.0475 1.9915 1.3852 2.718 1.3747 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
680 9.8496e-18 1.0199e-15 4.2839 2811.5 0.59833 0.62559 2.8139 1.0917 1.0975 3.5184 0.82964 3.3409 1.4664 3.0068 1.9 2.6 1.5 2.0088 1.4 2.0753 2.2 1.9 2 2.0121 2.0073 1.9181 2.4424 1.4222 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
756 9.7487e-18 7.9468e-16 5.0753 2958.5 0.59861 0.6247 2.971 1.1543 1.3532 4.0065 0.94145 4.1518 2.1368 2.3351 1.9 2.6 1.5 2.0979 1.4 2.5117 2.2 1.9 2 2.035 2.1844 1.9468 2.2719 1.992 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1113 9.7467e-18 1.2051e-15 6.1205 3121.7 0.59564 0.6341 3.7977 1.2655 1.3241 3.1959 0.95113 3.5838 1.9277 2.2878 1.9 2.6 1.5 2.2083 1.4 2.0596 2.2 1.9 2 2.0835 1.8428 1.3977 2.3824 1.5137 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
275 9.458e-18 6.4105e-16 4.0735 2597.4 0.59736 0.62588 2.8231 0.99991 1.4785 4.5262 0.81089 3.1019 1.4924 2.3271 1.9 2.6 1.5 2.131 1.4 1.7685 2.2 1.9 2 2.1973 1.8398 1.8982 2.4163 1.4239 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1066 9.417e-18 6.8979e-16 3.5047 736.08 0.59759 0.62793 3.8111 0.92373 1.4231 3.7151 0.99226 3.7716 1.8803 3.071 1.9 2.6 1.5 2.3523 1.4 2.3087 2.2 1.9 2 2.124 2.0413 1.8422 2.339 1.7802 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1148 9.3755e-18 1.0603e-15 3.6031 2509.8 0.59796 0.62678 3.7721 1.2463 1.47 4.3201 0.883 2.8049 1.8514 3.1132 1.9 2.6 1.5 2.4341 1.4 2.3901 2.2 1.9 2 2.0079 1.8354 1.8935 2.2247 1.5176 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
354 9.1601e-18 2.3172e-15 8.0377 3234.9 0.59832 0.62561 3.3552 1.1488 1.4809 4.0113 0.84693 4.1254 1.5175 2.8543 1.9 2.6 1.5 1.8634 1.4 1.8433 2.2 1.9 2 2.1883 2.0239 1.8481 2.6014 1.9853 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
334 9.0213e-18 2.6223e-15 11.933 3182.2 0.59758 0.62797 2.8253 0.99527 1.4625 4.3759 0.81192 3.312 2.1493 2.7354 1.9 2.6 1.5 2.7466 1.4 2.3021 2.2 1.9 2 1.6088 2.2024 1.4765 2.5601 1.7382 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1132 8.9759e-18 1.1209e-15 6.5178 3121.9 0.59939 0.62284 3.2483 1.2144 1.1591 3.9822 1.0706 3.7671 1.4549 2.4771 1.9 2.6 1.5 2.6207 1.4 2.1013 2.2 1.9 2 1.7204 1.6349 1.9432 1.9929 1.4194 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
299 8.9439e-18 2.0535e-15 10.562 3158.4 0.59794 0.62682 3.1 1.0247 1.0576 4.3858 1.185 3.8916 2.1325 3.1436 1.9 2.6 1.5 2.3128 1.4 2.1753 2.2 1.9 2 1.7354 2.1485 1.5404 2.8176 2.0074 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
333 8.8128e-18 7.8474e-16 3.9426 2623.8 0.60028 0.61935 3.1313 0.9744 1.143 4.4619 0.89927 3.5721 1.6747 2.4156 1.9 2.6 1.5 2.5867 1.4 2.4241 2.2 1.9 2 2.1614 1.5571 1.647 1.9882 1.9968 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
64 8.7227e-18 4.4004e-16 4.0667 2469.3 0.5977 0.62755 3.7831 1.2158 1.2843 3.8998 1.1509 3.8383 1.7227 2.4104 1.9 2.6 1.5 2.6601 1.4 2.1641 2.2 1.9 2 2.1754 2.024 1.7955 2.5656 1.9105 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
44 8.678e-18 3.8716e-16 23.78 2525.5 0.59627 0.63211 3.7834 1.2533 1.4862 3.1598 1.0766 4.0674 1.5091 2.4485 1.9 2.6 1.5 1.9178 1.4 1.8356 2.2 1.9 2 1.7222 1.6505 2.0032 2.47 1.505 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
216 8.6752e-18 6.8347e-16 3.4639 1554.4 0.59752 0.62817 3.2503 1.038 1.1783 3.4164 0.83901 3.4168 1.9107 3.0813 1.9 2.6 1.5 2.5971 1.4 1.8659 2.2 1.9 2 1.5863 2.1165 1.8927 1.9334 1.3719 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
846 8.5845e-18 1.3146e-15 3.1035 2064 0.59879 0.62412 3.0355 1.1532 1.2005 3.5844 0.8927 3.5764 1.6114 3.0789 1.9 2.6 1.5 2.5338 1.4 2.2269 2.2 1.9 2 2.2762 1.6988 1.4121 2.6692 1.6271 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
353 8.5666e-18 7.4466e-16 9.6009 2969.2 0.59668 0.63083 3.5544 1.247 1.4671 3.3287 1.1213 3.5751 1.7579 3.0619 1.9 2.6 1.5 2.4444 1.4 2.2943 2.2 1.9 2 1.5715 1.9838 1.7208 2.4684 1.5185 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
491 8.5153e-18 2.609e-16 8.3347 2748.5 0.59665 0.63091 3.4962 1.1528 1.4027 3.6324 0.81438 3.1661 1.599 2.8465 1.9 2.6 1.5 2.4243 1.4 1.9966 2.2 1.9 2 2.0652 2.0128 1.5708 2.5946 1.3667 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1023 8.4689e-18 6.7935e-16 3.4494 1226.5 0.59687 0.63021 4.0242 1.0695 1.2155 3.3854 1.1797 3.5973 1.4966 2.8154 1.9 2.6 1.5 2.0152 1.4 1.9955 2.2 1.9 2 2.0028 1.6982 1.5134 1.9872 1.6705 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
869 8.4681e-18 6.0457e-16 3.5223 1392.4 0.59736 0.62867 3.4421 0.98569 1.1391 3.5656 0.87598 3.7349 1.8915 2.583 1.9 2.6 1.5 2.3795 1.4 1.6826 2.2 1.9 2 2.2547 1.7613 1.8607 2.5953 1.6389 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
637 8.4321e-18 1.2328e-15 11.143 3051 0.60036 0.61904 2.9636 1.1609 1.1633 4.2123 1.0449 3.6909 1.788 3.2012 1.9 2.6 1.5 2.6304 1.4 2.4584 2.2 1.9 2 2.0197 1.8656 1.903 2.1214 1.8396 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
880 8.4208e-18 6.4274e-16 5.8554 3013.3 0.5976 0.62791 3.2495 1.1821 1.1603 3.6416 0.91487 3.0068 1.6833 2.7114 1.9 2.6 1.5 2.4613 1.4 2.2917 2.2 1.9 2 1.8533 2.1302 1.6665 1.9569 1.3681 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
304 8.2403e-18 6.5326e-16 3.4562 1059.3 0.59534 0.63506 4.0465 1.0171 1.5448 3.8839 1.0034 3.2313 2.1383 2.603 1.9 2.6 1.5 1.9717 1.4 2.3951 2.2 1.9 2 1.9219 1.9175 1.7743 2.6758 1.746 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
732 8.2138e-18 8.2206e-16 5.9643 3074.8 0.59599 0.63299 3.2723 1.2885 1.384 3.6281 1.084 2.9719 2.0648 2.5875 1.9 2.6 1.5 2.0799 1.4 2.3226 2.2 1.9 2 1.5664 1.789 1.6155 2.4559 1.6707 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
920 8.2078e-18 1.0992e-15 9.4681 3067.2 0.59631 0.63198 3.9383 1.1692 1.1228 3.9522 1.1109 3.6623 2.0426 2.8909 1.9 2.6 1.5 1.9514 1.4 1.6919 2.2 1.9 2 1.5256 1.9964 1.9391 2.3517 1.8559 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
22 8.0363e-18 1.2511e-15 5.333 3133.2 0.59656 0.63121 3.2957 1.1536 1.3477 3.1617 0.96322 4.0115 2.1585 2.396 1.9 2.6 1.5 2.5565 1.4 1.7797 2.2 1.9 2 1.5548 1.5973 1.5173 2.381 1.7902 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
430 7.6355e-18 3.2179e-16 8.146 2837.3 0.59748 0.62828 3.0684 1.0443 1.485 4.1233 0.97661 3.1335 1.8131 3.0579 1.9 2.6 1.5 2.25 1.4 1.7609 2.2 1.9 2 1.9104 1.5789 1.4033 2.3143 1.5544 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
717 7.5631e-18 1.0529e-14 20.945 3388.3 0.59819 0.62609 3.6022 1.2859 1.3247 3.7641 1.0275 4.1496 1.6567 3.0198 1.9 2.6 1.5 2.6939 1.4 1.8615 2.2 1.9 2 2.2352 1.9537 1.6779 2.6345 1.4866 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
731 7.3163e-18 1.2817e-15 6.6632 3190.7 0.59685 0.63028 3.3605 1.1306 1.1562 4.2858 1.1907 2.9929 2.0001 2.7704 1.9 2.6 1.5 2.2092 1.4 1.9766 2.2 1.9 2 1.8961 1.8494 1.5724 2.6558 1.9382 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
632 7.2625e-18 5.5002e-16 4.8961 2908.1 0.59716 0.62931 2.8912 0.98918 1.2465 4.0138 1.1457 3.4227 1.5258 2.314 1.9 2.6 1.5 2.1 1.4 2.1656 2.2 1.9 2 1.8485 2.0497 1.8753 2.7634 1.6466 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
263 7.1742e-18 2.112e-15 11.944 3184.7 0.59855 0.62491 3.2647 1.2206 1.2524 3.9175 0.94427 4.0043 2.0276 3.1597 1.9 2.6 1.5 1.855 1.4 2.4022 2.2 1.9 2 1.8879 2.1716 1.9503 2.2943 1.8827 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
284 7.1069e-18 3.0074e-15 11.444 3268.6 0.59717 0.62907 3.9468 1.2228 1.1439 3.4997 1.129 4.1676 1.7198 3.0038 1.9 2.6 1.5 1.8456 1.4 1.7256 2.2 1.9 2 2.2798 2.1829 1.7602 2.1373 1.7057 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
806 7.0535e-18 1.5821e-16 4.2858 1667.2 0.59625 0.63216 3.6636 1.0032 1.5046 3.9995 0.93773 3.343 1.8968 2.5272 1.9 2.6 1.5 1.9281 1.4 2.1715 2.2 1.9 2 1.9658 1.8896 2 2.681 1.6559 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
465 6.9129e-18 7.3594e-16 3.2854 1741.5 0.59635 0.63171 3.2243 0.97588 1.4134 3.7465 0.87348 2.8977 2.0773 3.108 1.9 2.6 1.5 1.9134 1.4 2.0888 2.2 1.9 2 1.7284 1.6765 1.5536 2.1705 1.3831 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
302 6.7914e-18 6.5504e-16 3.6066 2433.2 0.59698 0.62986 2.8133 1.2175 1.2221 3.2148 1.1776 3.6401 1.9908 2.5211 1.9 2.6 1.5 2.6123 1.4 1.7202 2.2 1.9 2 2.1796 1.9873 1.6474 2.5264 1.563 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
905 6.6433e-18 1.8329e-15 15.724 3113.2 0.59695 0.62998 3.4143 0.95682 1.1935 3.4102 0.91591 3.7956 1.5553 3.1033 1.9 2.6 1.5 2.4415 1.4 1.9763 2.2 1.9 2 1.6471 2.2385 1.5855 2.451 1.4216 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
776 6.372e-18 7.8633e-15 18.647 3387.4 0.59743 0.62843 3.8442 0.90811 1.1797 3.8748 0.87863 4.0255 1.8188 3.0198 1.9 2.6 1.5 2.3758 1.4 1.8667 2.2 1.9 2 1.5438 1.6335 1.47 2.3096 1.6284 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1041 6.2182e-18 3.1038e-15 12.189 3289.5 0.59818 0.62605 3.6155 1.3001 1.3538 3.8379 1.1939 4.0159 1.7915 3.0917 1.9 2.6 1.5 2.136 1.4 1.7938 2.2 1.9 2 2.1852 1.7353 1.5814 2.1564 1.7978 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
973 6.2136e-18 1.3616e-15 7.7257 3213 0.5984 0.6253 2.8739 1.0252 1.3286 4.5474 0.88468 3.1079 1.6745 2.6603 1.9 2.6 1.5 2.7121 1.4 2.1387 2.2 1.9 2 2.0681 1.9919 1.855 2.7248 1.4159 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1115 6.1613e-18 5.9348e-16 3.3716 1987.5 0.59938 0.62223 3.0155 1.1009 1.235 3.7038 0.93996 3.4721 1.4477 2.8424 1.9 2.6 1.5 2.3441 1.4 2.4149 2.2 1.9 2 1.9302 1.9748 1.8253 1.9205 1.7466 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
726 6.1327e-18 3.2502e-15 15.47 3252.9 0.59694 0.62991 3.0833 1.3111 1.5063 3.8407 1.1268 3.736 2.1162 3.1299 1.9 2.6 1.5 1.9363 1.4 1.9434 2.2 1.9 2 2.232 2.2506 1.9248 2.6453 1.4492 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1107 6.1001e-18 3.8696e-16 5.1955 2919.6 0.59843 0.62523 3.0682 1.1157 1.2218 4.0781 1.1991 3.963 1.5448 2.658 1.9 2.6 1.5 1.8609 1.4 2.4169 2.2 1.9 2 2.0121 1.9678 1.841 2.7715 1.9881 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
783 6.0895e-18 1.0537e-15 4.5213 3004.7 0.59826 0.62579 3.4332 1.2708 1.1411 3.8542 0.86568 3.257 1.7245 2.6783 1.9 2.6 1.5 2.3979 1.4 2.3029 2.2 1.9 2 2.1178 2.2339 1.6312 2.1127 1.8971 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1049 6.0705e-18 8.0932e-16 3.1373 835.82 0.59859 0.62476 3.9654 1.0304 1.3038 4.2722 0.91764 3.4555 1.6991 2.8938 1.9 2.6 1.5 2.6256 1.4 2.061 2.2 1.9 2 2.175 1.8378 1.5789 2.0681 2.0324 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
313 6.0403e-18 5.6074e-16 5.0984 2991.4 0.59729 0.62885 2.8855 1.0447 1.2406 3.2804 1.0194 3.9337 1.6045 2.2648 1.9 2.6 1.5 2.5853 1.4 1.9869 2.2 1.9 2 1.8376 1.5692 1.5633 2.8258 1.4464 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
929 5.8982e-18 5.9592e-16 3.3076 1180.3 0.59658 0.63112 4.0755 1.0753 1.552 3.3816 0.99058 4.06 1.7373 2.3925 1.9 2.6 1.5 2.2515 1.4 2.2448 2.2 1.9 2 2.2741 2.0405 1.7533 2.2478 1.5766 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
762 5.8607e-18 1.1689e-15 3.0768 2345.2 0.59645 0.63153 3.1558 0.90377 1.3207 3.8808 0.85004 3.3201 1.565 2.3925 1.9 2.6 1.5 1.9897 1.4 2.0649 2.2 1.9 2 1.659 2.198 1.9312 2.5508 1.5574 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
47 5.8554e-18 3.8701e-15 19.342 3252.3 0.59612 0.63321 4.1217 1.0521 1.4579 4.5155 1.1836 2.9093 1.608 3.2266 1.9 2.6 1.5 2.6843 1.4 1.9078 2.2 1.9 2 1.5687 2.0961 1.8045 2.7808 1.4126 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
575 5.8265e-18 1.4142e-15 2.7692 891.12 0.59854 0.62491 3.5114 0.91011 1.3963 3.7991 0.96129 4.0115 2.0948 3.1684 1.9 2.6 1.5 2.1215 1.4 2.3449 2.2 1.9 2 1.8506 1.7692 1.6691 1.9208 2.0196 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
735 5.804e-18 1.2324e-15 5.6333 3221.3 0.59737 0.62862 2.991 1.1809 1.258 3.8469 1.0935 3.62 1.8809 2.2686 1.9 2.6 1.5 2.2558 1.4 1.9347 2.2 1.9 2 1.531 1.9835 1.6663 1.9829 1.7685 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
307 5.7071e-18 5.5791e-15 16.278 3367.7 0.59599 0.63292 4.0138 1.0845 1.2963 3.804 0.94984 3.667 1.8376 3.1675 1.9 2.6 1.5 1.8796 1.4 1.7754 2.2 1.9 2 1.9464 1.6935 1.5155 2.8024 1.5344 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
662 5.6087e-18 1.3254e-15 15.454 3083.9 0.59753 0.62815 4.0534 1.1334 1.2882 3.7297 1.0995 4.1681 1.5285 3.081 1.9 2.6 1.5 2.5483 1.4 2.2203 2.2 1.9 2 1.9582 2.253 1.7818 2.7285 1.7588 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
714 5.5913e-18 6.5467e-16 3.2191 1452.8 0.59897 0.62356 3.1139 1.2215 1.4175 4.0651 1.1473 3.3881 1.8427 2.783 1.9 2.6 1.5 2.5644 1.4 2.1536 2.2 1.9 2 1.7378 1.6467 2.0183 2.1583 2.02 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
323 5.5061e-18 4.2111e-16 7.213 3001.8 0.59869 0.62444 2.8675 1.0316 1.1873 4.3791 1.1211 4.0292 1.8361 2.8461 1.9 2.6 1.5 2.015 1.4 1.7769 2.2 1.9 2 2.1921 2.1798 1.9512 2.6113 2.0313 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
603 5.4733e-18 1.7176e-15 4.5701 3145.2 0.59772 0.6279 3.4871 1.2882 1.455 4.0202 1.1469 4.0685 1.9625 2.1633 1.9 2.6 1.5 2.6545 1.4 2.3606 2.2 1.9 2 1.5332 1.6793 1.8835 2.7011 1.8834 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
51 5.4677e-18 3.9749e-15 16.897 3299.7 0.59705 0.62966 2.9303 1.1933 1.4667 3.791 0.98897 3.5228 1.8814 3.1699 1.9 2.6 1.5 1.924 1.4 1.9833 2.2 1.9 2 1.9835 1.9367 1.673 2.7381 1.4064 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
790 5.4356e-18 7.0352e-16 7.2854 3113.7 0.59684 0.6303 3.5837 1.2361 1.0516 3.811 0.86004 3.4415 1.7983 2.6177 1.9 2.6 1.5 2.2695 1.4 1.7236 2.2 1.9 2 1.7543 1.8633 1.5106 2.709 1.987 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
634 5.419e-18 2.0636e-15 0.017272 1887.6 0.59615 0.63251 3.6668 1.0886 1.0865 3.4985 0.85034 2.8178 2.1223 3.0661 1.9 2.6 1.5 2.6272 1.4 1.8201 2.2 1.9 2 1.5736 2.2303 2.0368 2.2643 1.5483 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
676 5.3711e-18 6.4117e-16 3.7073 2597.7 0.59627 0.63194 3.3211 1.2862 1.4884 3.3158 1.0146 3.5686 1.6221 2.2923 1.9 2.6 1.5 2.0885 1.4 1.9919 2.2 1.9 2 1.7903 2.2329 1.9927 2.3338 1.6705 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1109 5.2061e-18 1.2655e-15 5.7356 3254.1 0.5974 0.6259 3.14 1.3147 1.2836 3.7293 0.83357 3.4537 2.0516 2.2029 1.9 2.6 1.5 2.5196 1.4 2.1843 2.2 1.9 2 1.7103 1.681 1.6856 1.9795 1.7135 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
922 5.1786e-18 9.6588e-16 7.9353 3174.2 0.59635 0.63153 4.0621 1.1779 1.3587 3.5876 0.96294 4.0691 1.8832 2.4981 1.9 2.6 1.5 2.3846 1.4 2.0102 2.2 1.9 2 2.2395 2.034 1.4146 2.5433 1.71 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
547 5.0999e-18 8.827e-16 9.2486 3126.8 0.59658 0.63151 4.1659 1.2578 1.133 3.8424 1.0538 3.7282 1.9682 2.2629 1.9 2.6 1.5 2.5036 1.4 2.3867 2.2 1.9 2 2.0803 2.2518 1.8799 2.4777 1.444 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1072 5.0828e-18 4.8341e-16 3.3469 1482.1 0.5981 0.62631 3.0307 0.88782 1.4338 3.6035 1.0978 4.0031 1.5665 2.5517 1.9 2.6 1.5 2.2118 1.4 2.3458 2.2 1.9 2 2.259 1.9361 1.8623 2.3405 1.3715 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
860 5.0419e-18 4.2157e-16 3.5168 2190.8 0.59766 0.62772 3.4589 1.2239 1.2932 3.6648 1.0585 3.1415 1.85 3.0355 1.9 2.6 1.5 2.0425 1.4 2.2462 2.2 1.9 2 1.8578 1.5637 1.5247 2.1475 1.8492 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
811 4.9801e-18 1.586e-16 4.6694 2607.8 0.59468 0.63715 4.1279 1.1481 1.4725 3.3373 0.98022 3.7967 1.948 2.1645 1.9 2.6 1.5 1.9224 1.4 2.2609 2.2 1.9 2 1.9329 2.1741 1.465 2.3676 1.602 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
768 4.9653e-18 8.6028e-16 2.992 1817.2 0.59835 0.62556 3.2924 1.2529 1.4926 3.0425 0.82144 4.1438 2.024 2.7901 1.9 2.6 1.5 2.1556 1.4 2.2378 2.2 1.9 2 1.7191 1.6417 1.9581 2.0904 2.0024 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1053 4.8957e-18 8.8756e-16 9.058 3141 0.59815 0.62614 3.69 1.1003 1.3252 4.5277 0.98624 3.3619 1.5738 2.3491 1.9 2.6 1.5 2.7086 1.4 2.438 2.2 1.9 2 1.7802 2.2748 1.7381 2.03 1.7479 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
337 4.8863e-18 1.3699e-15 9.0148 3232.8 0.59677 0.63054 3.3005 1.1167 1.2685 3.1102 1.0411 4.0132 1.7993 2.756 1.9 2.6 1.5 2.476 1.4 2.2819 2.2 1.9 2 1.6047 1.826 1.543 2.8211 1.6019 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
96 4.8187e-18 1.165e-15 8.6405 3210.9 0.59618 0.63239 3.7536 1.1775 1.0938 3.496 0.96713 3.3459 1.9704 2.7008 1.9 2.6 1.5 2.5876 1.4 1.8126 2.2 1.9 2 1.7478 2.0315 1.6748 2.3848 1.5464 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
761 4.8002e-18 7.2925e-16 3.0775 1873 0.59665 0.63075 3.2576 0.96553 1.203 3.7423 0.93899 3.1787 1.4963 2.8704 1.9 2.6 1.5 2.0062 1.4 1.7056 2.2 1.9 2 1.601 2.0679 1.9262 2.4214 1.6335 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
242 4.733e-18 6.4244e-15 16.776 3428.2 0.59788 0.627 3.6933 1.2592 1.3324 3.7922 0.84632 4.0115 1.8044 2.9772 1.9 2.6 1.5 1.9107 1.4 1.9702 2.2 1.9 2 1.664 1.7861 1.8385 2.2314 1.8007 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
672 4.7187e-18 4.4092e-15 17.245 3346.8 0.59892 0.62364 3.3974 1.2693 1.4142 4.1978 0.89441 3.5196 1.4895 3.1635 1.9 2.6 1.5 2.6191 1.4 1.7599 2.2 1.9 2 1.9091 2.081 1.8026 2.0918 1.7313 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1094 4.6904e-18 1.5017e-15 9.6683 3245.8 0.5968 0.63028 3.5521 1.1544 1.2143 4.0375 1.0156 2.8033 1.7164 3.2361 1.9 2.6 1.5 1.9476 1.4 2.1118 2.2 1.9 2 1.6057 1.6191 1.9291 2.7543 1.5289 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
907 4.6791e-18 1.0768e-15 5.7602 3243.8 0.59606 0.63279 3.5811 1.2497 1.1572 3.5 0.81121 3.3495 2.0968 2.5117 1.9 2.6 1.5 2.6997 1.4 1.7791 2.2 1.9 2 1.6778 2.218 1.3712 2.294 1.7786 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
660 4.6709e-18 5.4909e-16 5.2458 3063.5 0.59637 0.63157 3.8388 1.1352 1.2372 3.8086 0.87701 2.9716 1.4535 2.5904 1.9 2.6 1.5 2.3582 1.4 2.3521 2.2 1.9 2 1.7199 2.2675 1.714 2.3789 1.505 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
33 4.6666e-18 8.6857e-16 10.71 3111.2 0.59797 0.6267 3.3531 1.1702 1.3297 4.3189 1.164 3.5652 1.9759 2.4657 1.9 2.6 1.5 2.3847 1.4 2.3002 2.2 1.9 2 1.7327 2.0583 1.8277 1.9693 1.753 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
875 4.5056e-18 8.9419e-16 2.9008 1674.4 0.59595 0.63312 3.56 1.0412 1.1969 3.6046 1.0828 3.2114 2.057 3.1932 1.9 2.6 1.5 1.9549 1.4 2.2532 2.2 1.9 2 1.671 2.2674 1.9489 2.5944 1.6275 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
116 4.5025e-18 5.6654e-16 3.1734 1236.5 0.59839 0.62536 3.5654 1.0665 1.3212 3.9697 1.1784 3.1244 1.4471 3.0989 1.9 2.6 1.5 2.2697 1.4 2.4131 2.2 1.9 2 2.2754 1.9553 1.8101 2.1828 1.7039 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
663 4.4702e-18 1.4419e-15 8.1655 3281.8 0.59699 0.62984 3.9526 1.3043 1.1777 3.2626 1.0266 3.4787 1.5132 2.735 1.9 2.6 1.5 2.4636 1.4 2.5061 2.2 1.9 2 1.7454 1.5469 1.46 2.8224 1.7494 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
982 4.4427e-18 1.1694e-15 7.2552 3262.4 0.59797 0.62675 3.0666 1.1209 1.268 3.8114 1.1043 3.7659 1.4418 2.7201 1.9 2.6 1.5 1.8864 1.4 1.7702 2.2 1.9 2 2.03 1.5786 1.6953 2.5278 1.629 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
481 4.4282e-18 9.2833e-16 8.7017 3179.8 0.59844 0.62504 2.8852 1.2644 1.2524 3.9428 0.89179 3.7502 1.9737 3.1508 1.9 2.6 1.5 1.9373 1.4 2.1815 2.2 1.9 2 1.6429 1.6757 1.5169 2.629 2.0093 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
487 4.4041e-18 9.3818e-16 7.0141 3224.3 0.5967 0.63075 3.4252 1.0837 1.3429 3.6691 0.92798 3.9652 2.0617 2.1837 1.9 2.6 1.5 2.0678 1.4 1.8134 2.2 1.9 2 1.9992 1.6974 1.4935 2.1317 1.6039 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
895 4.2993e-18 2.0693e-15 12.372 3279 0.59958 0.6216 2.9879 0.92825 1.2627 4.5011 0.98365 4.0078 1.6338 2.8107 1.9 2.6 1.5 2.3648 1.4 2.4541 2.2 1.9 2 2.1134 1.8651 1.4796 2.5838 1.9925 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
32 4.2767e-18 3.3158e-16 3.4938 1908.5 0.59741 0.62857 3.3291 1.1526 1.4679 3.2848 0.85174 3.566 1.7538 2.7029 1.9 2.6 1.5 2.3368 1.4 2.1975 2.2 1.9 2 1.6066 1.8418 1.7912 2.0554 1.589 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
446 4.2205e-18 5.7772e-16 3.1768 2082.1 0.59784 0.62715 3.2795 1.2739 1.4851 3.2413 0.91148 3.7627 1.8508 2.838 1.9 2.6 1.5 2.5047 1.4 2.3512 2.2 1.9 2 1.9527 2.2281 1.9206 2.3195 1.8027 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
985 4.1443e-18 2.1471e-15 15.386 3249.3 0.59721 0.62915 2.9246 1.0053 1.5348 4.1127 0.97075 3.1936 1.6051 3.1196 1.9 2.6 1.5 1.8827 1.4 1.9293 2.2 1.9 2 1.7715 1.5501 1.4484 2.5745 1.4042 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
540 4.0899e-18 7.5161e-16 2.9439 1511 0.59602 0.63291 3.1971 1.0372 1.5074 3.2414 1.1929 3.8946 1.7502 2.2553 1.9 2.6 1.5 2.2334 1.4 1.7965 2.2 1.9 2 1.9088 1.9985 1.8896 2.4796 1.587 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
497 4.0405e-18 6.5029e-16 4.8323 3063.2 0.59764 0.62778 3.5492 1.1194 1.5171 4.349 1.0377 3.6838 1.7889 2.2911 1.9 2.6 1.5 2.4878 1.4 1.7372 2.2 1.9 2 2.2301 2.2482 1.8999 2.1027 1.8415 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
89 3.9751e-18 5.1927e-16 3.1516 1396.6 0.59659 0.63046 3.1846 1.1611 1.4021 3.268 1.1207 3.471 2.0672 3.1652 1.9 2.6 1.5 2.3512 1.4 2.2552 2.2 1.9 2 2.25 2.02 1.5176 2.5761 1.4196 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
977 3.8307e-18 2.4706e-15 2.1519 1410.6 0.59818 0.62617 3.8572 1.205 1.3658 4.186 0.96804 4.0986 1.6135 3.118 1.9 2.6 1.5 2.5504 1.4 2.1839 2.2 1.9 2 2.1744 1.8918 1.4483 2.704 1.438 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1091 3.8242e-18 8.6974e-16 15.42 3076.2 0.59895 0.62361 3.7821 1.1618 1.4231 4.3723 0.89462 3.1959 1.4797 3.1697 1.9 2.6 1.5 2.2509 1.4 2.3126 2.2 1.9 2 1.9491 1.5593 1.3929 1.9564 1.8284 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
612 3.7812e-18 6.389e-16 2.9922 888.01 0.59719 0.6292 3.5587 0.96772 1.3504 3.4103 1.0178 4.005 1.9719 2.9369 1.9 2.6 1.5 1.8838 1.4 1.9569 2.2 1.9 2 2.2057 1.8093 1.4225 2.0384 1.772 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
463 3.7617e-18 2.824e-15 16.224 3314.5 0.59859 0.62476 3.8424 1.1005 1.2494 4.473 1.1591 4.0807 1.8104 3.0118 1.9 2.6 1.5 2.6484 1.4 2.3987 2.2 1.9 2 2.241 1.7352 1.4874 2.7552 1.6549 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
873 3.6532e-18 1.1228e-15 3.8129 2905.8 0.59755 0.62796 3.1475 1.0153 1.525 4.4528 1.0167 3.0209 1.5027 2.4126 1.9 2.6 1.5 1.8432 1.4 2.0963 2.2 1.9 2 1.5725 1.5718 1.6339 2.1578 1.9013 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
92 3.5897e-18 7.6482e-16 2.8683 1857.3 0.59825 0.62582 3.1407 0.94005 1.4455 3.8389 1.0961 3.9436 1.468 2.453 1.9 2.6 1.5 2.3336 1.4 2.4518 2.2 1.9 2 1.7826 1.5526 2.0154 2.6445 1.4316 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1133 3.5858e-18 9.5396e-16 2.7122 597.38 0.59673 0.63038 4.0442 0.898 1.2164 3.4106 0.95579 4.1331 1.4839 2.941 1.9 2.6 1.5 2.3124 1.4 1.7896 2.2 1.9 2 2.0941 2.1574 1.7238 2.7713 1.9131 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1097 3.5412e-18 1.1781e-15 10.756 3231.8 0.5976 0.62791 2.9517 0.92038 1.4426 4.5078 1.1033 3.4736 1.7665 2.4623 1.9 2.6 1.5 2.2688 1.4 2.0978 2.2 1.9 2 1.7792 2.1758 1.8961 2.3122 1.5868 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
248 3.3543e-18 4.7453e-16 3.1019 1264.4 0.59582 0.63355 3.7413 0.95757 1.2407 3.5524 1.0413 3.6824 2.1331 2.6996 1.9 2.6 1.5 2.4596 1.4 1.8142 2.2 1.9 2 1.8411 1.6878 1.4752 2.8428 1.8065 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
808 3.266e-18 9.5732e-16 2.6624 1737.2 0.59728 0.62862 3.0193 1.0192 1.1928 3.1767 0.86627 3.8289 1.9299 2.9581 1.9 2.6 1.5 2.6428 1.4 2.0879 2.2 1.9 2 2.2595 2.156 1.4266 2.6553 1.4212 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
639 3.2028e-18 3.8867e-15 22.93 3341.9 0.59738 0.62853 3.5548 0.98947 1.3725 4.1385 1.0321 3.6824 2.0649 3.0846 1.9 2.6 1.5 2.4313 1.4 2.3069 2.2 1.9 2 1.5796 1.8894 1.5869 2.1758 1.3925 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
947 3.163e-18 9.4909e-16 2.6375 901.68 0.59796 0.62675 3.7554 0.93417 1.3212 4.0053 0.89113 3.1789 1.5162 3.039 1.9 2.6 1.5 2.341 1.4 2.4883 2.2 1.9 2 1.8459 1.9995 1.8206 2.3799 1.8686 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
398 3.1241e-18 1.2476e-15 8.5856 3315.4 0.59637 0.63173 4.0859 1.2525 1.0405 3.9013 1.1146 3.3537 2.0255 2.2737 1.9 2.6 1.5 2.7001 1.4 2.3816 2.2 1.9 2 1.7071 1.5487 1.3724 2.409 1.374 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
297 3.109e-18 8.7611e-16 2.6765 831.73 0.59715 0.62934 3.9816 0.90813 1.1683 3.8453 1.0249 3.5379 1.5383 2.9056 1.9 2.6 1.5 1.9675 1.4 2.2003 2.2 1.9 2 1.9177 1.894 1.4414 2.2213 1.8925 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1010 3.0884e-18 3.4927e-16 6.5454 3100.5 0.59686 0.63024 3.4842 1.1404 1.2163 4.1812 1.1922 3.5358 2.1131 2.5402 1.9 2.6 1.5 1.9791 1.4 2.0062 2.2 1.9 2 2.2732 2.2314 1.9016 2.4468 1.7883 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
449 3.0721e-18 7.9459e-16 6.8248 3268.4 0.59894 0.62365 3.5737 1.0154 1.2055 4.1326 0.94517 4.1807 1.5917 2.3134 1.9 2.6 1.5 2.509 1.4 2.155 2.2 1.9 2 2.0612 1.6418 1.9183 2.5465 1.8672 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
88 3.0179e-18 1.1021e-15 7.7234 3318.1 0.59716 0.62931 3.3247 1.0464 1.0783 3.4686 0.887 3.7605 1.4868 3.101 1.9 2.6 1.5 2.2573 1.4 1.9468 2.2 1.9 2 1.6783 2.1247 1.4406 2.7567 1.7216 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
568 2.9659e-18 8.6618e-16 2.6559 1378.4 0.59687 0.63021 3.2632 1.0252 1.4127 3.5729 0.81578 3.2063 2.0579 3.1842 1.9 2.6 1.5 2.2842 1.4 2.0899 2.2 1.9 2 1.77 1.9516 1.6733 2.4897 1.7235 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
577 2.9264e-18 7.2042e-16 8.1981 3225.3 0.59778 0.62731 3.0043 0.93203 1.2748 4.3776 1.1303 3.0396 1.4853 2.6933 1.9 2.6 1.5 2.4306 1.4 2.0029 2.2 1.9 2 1.9974 2.1437 1.8562 2.5065 1.6051 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
301 2.8812e-18 6.3124e-15 19.597 3493.5 0.59817 0.62609 3.0944 1.1149 1.1143 3.6408 1.0779 4.042 1.6501 3.0481 1.9 2.6 1.5 2.3119 1.4 2.0179 2.2 1.9 2 2.109 2.0226 1.851 2.7429 1.4091 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
953 2.8734e-18 7.7306e-16 7.7655 3254.4 0.59743 0.62844 3.5447 1.1346 1.5306 3.5874 0.80105 4.1174 1.9536 2.2112 1.9 2.6 1.5 2.2038 1.4 2.0395 2.2 1.9 2 1.8932 1.5549 1.4432 1.9465 1.6739 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
408 2.8358e-18 6.9823e-16 11.608 3153.2 0.59602 0.63291 3.8324 1.0015 1.2747 3.9444 0.81981 3.2355 1.4477 2.9309 1.9 2.6 1.5 2.2054 1.4 1.7267 2.2 1.9 2 1.6725 2.2439 1.6771 2.6265 1.5847 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
128 2.8093e-18 4.8255e-16 3.0114 1949.6 0.59552 0.63448 3.9847 1.1374 1.1452 4.1581 0.90961 3.0618 2.0669 2.4429 1.9 2.6 1.5 2.229 1.4 1.8786 2.2 1.9 2 1.6864 2.2107 1.7062 2.6248 1.9906 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
76 2.7618e-18 4.4399e-16 11.663 3061.6 0.59806 0.62645 2.8561 1.1425 1.4946 4.3594 0.8312 3.6135 2.0432 2.8753 1.9 2.6 1.5 2.2088 1.4 2.0438 2.2 1.9 2 1.5601 1.9469 1.9411 2.7345 1.9334 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
817 2.7586e-18 4.9124e-15 20.421 3443.3 0.59588 0.63335 3.8382 1.1086 1.195 3.4807 1.126 3.9326 1.9262 2.8707 1.9 2.6 1.5 2.2451 1.4 2.0657 2.2 1.9 2 1.5286 2.2784 1.6858 2.3084 1.4175 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
253 2.7326e-18 7.86e-16 2.6805 1833.3 0.5953 0.63518 3.6379 0.93588 1.0654 3.6758 0.98584 2.8391 1.963 2.7784 1.9 2.6 1.5 1.8994 1.4 2.3322 2.2 1.9 2 1.8758 2.2139 1.7233 2.6472 1.5364 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
428 2.6646e-18 6.0914e-16 2.8062 799.71 0.59729 0.62885 4.0274 0.90159 1.4615 3.7411 0.94604 3.309 1.4936 3.1 1.9 2.6 1.5 1.9951 1.4 2.2616 2.2 1.9 2 1.8859 1.6472 1.7857 2.0071 1.4942 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
261 2.6464e-18 3.9402e-15 13.055 3497.6 0.59554 0.63443 4.085 1.3123 1.4611 4.053 1.021 3.9558 2.1125 2.3913 1.9 2.6 1.5 2.2002 1.4 1.7368 2.2 1.9 2 1.9605 1.6364 1.508 2.8573 1.4521 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
664 2.6191e-18 7.8283e-16 4.9813 3221.6 0.59663 0.63097 4.1112 1.0082 1.1616 4.3091 0.95368 3.8813 1.793 2.3451 1.9 2.6 1.5 2.4247 1.4 1.8054 2.2 1.9 2 1.7683 1.8578 1.7003 2.8749 1.9452 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
473 2.5811e-18 6.8187e-16 6.1845 3279.8 0.59808 0.62632 3.2037 1.1141 1.1337 3.7552 0.84057 3.6623 1.9466 2.3319 1.9 2.6 1.5 2.5086 1.4 2.3424 2.2 1.9 2 2.1101 1.9694 1.6367 2.2612 1.5654 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
614 2.5669e-18 8.2485e-16 2.7615 2316.4 0.59688 0.63018 3.0775 1.1286 1.2689 3.1127 0.87836 3.538 1.699 3.1435 1.9 2.6 1.5 2.1807 1.4 1.9405 2.2 1.9 2 2.2059 2.0018 1.5445 2.8129 1.4438 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
200 2.544e-18 1.2904e-15 6.6559 3408.8 0.59567 0.634 3.9216 1.2442 1.4813 3.7077 0.84453 3.4448 2.1507 2.3005 1.9 2.6 1.5 2.0182 1.4 2.2949 2.2 1.9 2 1.9081 1.8764 1.784 2.5306 1.5804 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
693 2.5371e-18 1.0729e-15 8.0058 3341.1 0.59797 0.62672 3.2472 1.1717 1.2238 4.1773 1.0673 3.5069 1.8917 2.3325 1.9 2.6 1.5 2.1707 1.4 2.3406 2.2 1.9 2 2.0166 2.0871 1.9206 1.9263 1.3689 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
336 2.5273e-18 6.1331e-15 19.025 3520.1 0.59805 0.62649 3.1267 1.1592 1.1972 4.4816 1.1818 3.1279 1.7818 3.0228 1.9 2.6 1.5 1.9602 1.4 1.8658 2.2 1.9 2 2.2047 2.0302 1.8532 2.1024 1.3821 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
864 2.5124e-18 9.8401e-16 2.5032 1967.9 0.59719 0.62921 3.0698 0.96783 1.4638 3.5791 1.0425 3.843 2.0735 2.4408 1.9 2.6 1.5 2.5095 1.4 2.3284 2.2 1.9 2 1.9528 2.2737 1.9344 2.3604 1.6522 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
265 2.4908e-18 6.8575e-16 2.7066 1819 0.59675 0.6306 3.8894 1.3005 1.3959 3.1484 0.81208 3.4929 1.8418 2.5914 1.9 2.6 1.5 2.3006 1.4 2.1025 2.2 1.9 2 1.8349 1.5279 1.8133 2.5665 1.8723 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
393 2.4897e-18 4.6707e-16 2.995 2120.4 0.59571 0.63388 3.492 1.2175 1.3976 3.2565 1.1696 2.9462 1.7815 2.6847 1.9 2.6 1.5 1.8569 1.4 2.1431 2.2 1.9 2 1.8121 1.8054 1.5594 2.061 1.5956 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
795 2.4893e-18 1.0616e-15 13.181 3241.1 0.59774 0.62747 4.1555 1.2336 1.2016 4.553 1.1575 3.5258 2.0655 2.9033 1.9 2.6 1.5 2.6698 1.4 2.4884 2.2 1.9 2 2.1723 1.7199 1.462 2.6866 1.6566 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
422 2.414e-18 3.1938e-15 15.649 3437.1 0.59605 0.63279 3.8402 1.045 1.394 4.4552 1.0489 3.5649 2.1065 2.1954 1.9 2.6 1.5 2.2431 1.4 2.0109 2.2 1.9 2 2.2247 1.8323 1.5078 2.7683 1.6305 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
986 2.3807e-18 8.4352e-16 2.6302 2194.6 0.59687 0.6302 3.726 1.1841 1.0832 3.664 1.131 2.8032 1.4771 2.8812 1.9 2.6 1.5 2.6736 1.4 2.0421 2.2 1.9 2 1.557 2.0058 1.9251 2.2067 1.3706 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
252 2.332e-18 1.7561e-15 14.445 3338.9 0.59749 0.62824 2.9339 1.1531 1.391 4.0131 0.90499 3.2082 1.936 3.2289 1.9 2.6 1.5 2.2466 1.4 2.1896 2.2 1.9 2 2.1386 2.0787 1.3653 2.6706 1.5383 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
689 2.3007e-18 6.7244e-16 2.6559 1421.8 0.59915 0.62297 3.1493 1.0556 1.3722 3.9837 0.818 3.656 1.5239 2.7963 1.9 2.6 1.5 2.3994 1.4 2.0496 2.2 1.9 2 2.1997 1.8111 1.8283 2.5077 2.0041 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
396 2.2873e-18 9.1155e-16 2.4597 1153.5 0.59673 0.63065 3.7652 1.177 1.4948 3.5909 0.81912 3.3475 1.5985 2.9021 1.9 2.6 1.5 2.5489 1.4 1.9593 2.2 1.9 2 1.9403 1.7791 1.3695 2.8448 1.9224 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
364 2.2397e-18 2.0887e-16 5.7516 3053.3 0.59756 0.62795 3.3857 1.1927 1.1425 3.5824 0.99266 3.3935 1.6281 2.6774 1.9 2.6 1.5 2.4758 1.4 2.3489 2.2 1.9 2 1.6635 1.7544 1.4214 2.4388 1.7131 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
701 2.2379e-18 3.3858e-16 3.8698 2750.1 0.59614 0.63253 3.4966 1.0078 1.0464 3.8177 0.85875 3.1656 1.8379 2.3015 1.9 2.6 1.5 2.1631 1.4 1.942 2.2 1.9 2 2.1818 2.1531 1.5453 2.3483 1.3888 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
615 2.2321e-18 5.6361e-15 16.378 3558.3 0.59719 0.62921 3.6886 0.89877 1.0872 4.5083 1.1298 2.9553 1.5984 3.2014 1.9 2.6 1.5 1.8425 1.4 2.0611 2.2 1.9 2 2.0309 1.8765 1.6195 2.3846 1.4645 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
879 2.2113e-18 7.3273e-16 2.5879 1772.7 0.59722 0.62877 3.6057 1.0179 1.1561 4.3348 0.9446 3.1243 1.9759 2.2656 1.9 2.6 1.5 2.5524 1.4 2.1658 2.2 1.9 2 1.6868 1.7928 1.9529 2.6061 1.9841 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
114 2.1714e-18 1.6286e-15 4.137 3206.6 0.59528 0.62275 2.8586 1.2407 1.3067 4.0706 0.81686 3.0135 1.8394 2.6625 1.9 2.6 1.5 2.0229 1.4 2.4859 2.2 1.9 2 1.6866 2.0153 2.0077 2.0553 1.6349 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
228 2.152e-18 6.1794e-16 2.6654 1199.2 0.59737 0.62864 4.0004 1.2287 1.2052 3.1378 0.83905 3.867 1.8272 2.7523 1.9 2.6 1.5 2.3179 1.4 2.4611 2.2 1.9 2 1.7593 1.8542 1.8431 2.5382 2.0059 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
97 2.1376e-18 7.2804e-16 7.7879 3302.2 0.59799 0.62667 3.5835 1.02 1.2648 4.4755 0.9958 3.5962 1.9194 2.2792 1.9 2.6 1.5 2.4037 1.4 2.4076 2.2 1.9 2 2.1041 1.8973 1.9231 2.6176 1.8576 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
176 2.1272e-18 6.6417e-16 2.6146 1417.3 0.59804 0.62651 3.2308 0.93704 1.443 3.7409 0.98282 3.7564 1.6701 2.4084 1.9 2.6 1.5 2.7535 1.4 1.8977 2.2 1.9 2 1.7466 1.7302 1.7595 2.1246 1.7496 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
800 2.1058e-18 1.9945e-15 12.039 3422.5 0.59764 0.62776 3.9761 1.2756 1.2528 3.7276 0.91835 3.7719 1.8554 2.7679 1.9 2.6 1.5 2.3606 1.4 2.1227 2.2 1.9 2 2.1774 1.7345 1.3736 2.1359 1.6122 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
312 2.0691e-18 1.851e-15 8.8616 3472.8 0.59713 0.62923 3.4968 1.2061 1.2276 3.1736 0.80797 3.9554 2.0133 2.2995 1.9 2.6 1.5 2.5344 1.4 2.2158 2.2 1.9 2 1.891 1.8919 1.6936 2.1952 1.4345 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
203 2.0471e-18 5.1257e-16 3.5211 2736.1 0.59785 0.62647 4.0342 1.0626 1.078 4.5221 1.113 3.9401 1.4968 2.5633 1.9 2.6 1.5 1.883 1.4 2.3603 2.2 1.9 2 2.1999 1.5791 1.6874 2.794 1.6424 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
638 2.0311e-18 2.8141e-15 4.7611 3492.8 0.59512 0.63559 3.8981 1.2848 1.3146 3.6155 0.83647 3.4292 1.8391 2.2263 1.9 2.6 1.5 2.0793 1.4 1.7717 2.2 1.9 2 1.9839 2.0654 1.8599 2.7137 1.3854 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
442 2.0144e-18 5.7454e-16 2.6789 1727 0.59807 0.62639 3.7052 1.1074 1.4791 4.069 0.89015 3.7882 1.8516 2.6851 1.9 2.6 1.5 1.9094 1.4 1.7991 2.2 1.9 2 1.9479 1.5372 1.8062 1.9906 2.0172 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
550 2.0024e-18 1.268e-15 10.934 3360.3 0.59644 0.63156 3.9997 1.2604 1.3057 4.52 1.1978 2.9241 2.1075 2.1869 1.9 2.6 1.5 2.5657 1.4 2.295 2.2 1.9 2 1.6982 2.0264 1.6582 1.9811 1.7284 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1056 1.977e-18 8.6193e-16 7.5947 3357.4 0.59678 0.6305 3.7752 1.3006 1.4443 3.9473 0.98736 3.9276 1.7784 2.2881 1.9 2.6 1.5 2.5149 1.4 1.8784 2.2 1.9 2 1.6293 1.8684 1.8619 2.8283 1.9112 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
249 1.9551e-18 4.4718e-16 2.8063 1145.4 0.59744 0.6284 3.5849 1.0588 1.5057 3.7759 0.97522 3.828 1.9252 2.5272 1.9 2.6 1.5 2.2926 1.4 2.4423 2.2 1.9 2 1.9095 2.2411 1.6856 2.0328 1.9361 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
168 1.9264e-18 5.6213e-15 12.598 3640.2 0.59514 0.62293 3.179 0.90682 1.2691 4.1742 0.95814 4.1563 1.4811 3.0379 1.9 2.6 1.5 2.017 1.4 1.7323 2.2 1.9 2 2.2189 2.0922 1.8512 2.5943 1.5171 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
142 1.9061e-18 5.6571e-16 2.6779 1974.3 0.59779 0.62729 3.6985 1.272 1.4856 3.42 0.80214 3.2984 1.4846 2.9201 1.9 2.6 1.5 1.9909 1.4 2.4604 2.2 1.9 2 2.0393 1.7065 1.6982 2.3934 1.8747 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
73 1.8983e-18 8.1181e-16 9.9321 3299.8 0.59754 0.62781 3.5205 1.0903 1.4983 4.211 0.83264 3.7909 1.5076 2.5059 1.9 2.6 1.5 1.9568 1.4 2.1764 2.2 1.9 2 1.634 2.0023 1.8525 2.3612 1.751 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
755 1.8707e-18 1.0961e-15 4.3272 3211 0.59708 0.62958 3.8456 0.97904 1.0451 4.475 0.81698 2.85 1.9165 2.7102 1.9 2.6 1.5 2.0106 1.4 2.3885 2.2 1.9 2 1.6197 1.7254 2.0002 2.5728 1.6187 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
931 1.8483e-18 4.4474e-16 2.7811 1646.1 0.59602 0.63293 4.1483 0.97013 1.1708 3.655 0.97166 3.7144 1.6526 2.1781 1.9 2.6 1.5 2.4872 1.4 1.9932 2.2 1.9 2 1.5899 1.6208 1.6438 2.6982 1.7625 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
124 1.8273e-18 5.0493e-16 3.1008 2542.4 0.59687 0.63023 3.4232 1.126 1.1848 3.1696 0.87995 3.6414 1.6841 2.4502 1.9 2.6 1.5 2.314 1.4 1.815 2.2 1.9 2 1.8859 1.5201 1.5122 2.5085 1.6662 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
100 1.7706e-18 3.9944e-16 2.8165 1429.8 0.59641 0.63166 3.6938 0.98858 1.4391 3.9543 1.0459 3.3121 1.8729 2.1821 1.9 2.6 1.5 2.1301 1.4 2.0667 2.2 1.9 2 2.165 1.5756 1.4678 2.0806 1.4742 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1014 1.7601e-18 6.6495e-16 11.916 3236.9 0.59562 0.63416 4.0451 1.1134 1.2576 3.22 1.1921 4.1046 1.9274 2.5667 1.9 2.6 1.5 2.3992 1.4 1.8734 2.2 1.9 2 1.8987 1.5931 1.5526 2.8603 1.5852 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
725 1.7261e-18 6.819e-16 2.4663 1365.6 0.59692 0.63007 3.3731 1.0729 1.4551 3.7825 1.0698 3.4001 1.4696 2.719 1.9 2.6 1.5 2.5781 1.4 1.8067 2.2 1.9 2 1.6041 1.9958 2.0191 2.8337 1.8402 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
730 1.7259e-18 4.0882e-16 2.7966 1773.3 0.59561 0.63416 4.125 1.3157 1.1331 3.14 1.1941 3.2436 2.0726 3.1163 1.9 2.6 1.5 1.9606 1.4 2.4419 2.2 1.9 2 1.6871 2.0708 1.971 2.6696 1.879 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
213 1.7236e-18 8.2026e-16 2.3463 585.29 0.59741 0.62856 3.7803 0.93806 1.4951 3.2868 0.94735 3.801 1.7332 2.9901 1.9 2.6 1.5 2.1946 1.4 2.3948 2.2 1.9 2 1.8678 1.543 1.5614 2.1992 1.6806 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
598 1.7221e-18 6.3211e-16 14.598 3188.8 0.59884 0.62395 3.4296 0.91884 1.0734 4.1543 0.88016 3.5564 1.5447 3.1737 1.9 2.6 1.5 2.1729 1.4 2.2267 2.2 1.9 2 1.7083 1.5543 1.7717 2.5394 1.7332 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
954 1.7143e-18 6.186e-16 2.5224 1168 0.59511 0.62296 3.7803 1.1672 1.1838 3.4556 0.96307 3.9998 1.5995 2.5261 1.9 2.6 1.5 2.0462 1.4 2.4448 2.2 1.9 2 2.1395 1.7216 2.0081 2.4754 1.9994 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
69 1.7142e-18 2.264e-15 16.114 3430.8 0.59645 0.63158 4.0982 1.1565 1.5077 4.3142 0.84809 3.506 2.0672 2.7635 1.9 2.6 1.5 2.5642 1.4 2.4133 2.2 1.9 2 1.5733 1.9733 1.5274 2.5058 1.4622 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
602 1.6963e-18 9.3175e-16 2.343 2170.2 0.59464 0.63726 3.978 1.2771 1.2688 3.1662 1.1039 2.9039 2.0943 2.8862 1.9 2.6 1.5 2.5166 1.4 1.7236 2.2 1.9 2 2.1165 1.8748 1.732 2.8712 1.4067 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
993 1.6684e-18 6.6387e-16 7.7293 3335.4 0.59722 0.62883 3.4354 0.97731 1.0727 4.1366 0.856 3.4845 1.9564 2.5549 1.9 2.6 1.5 2.0814 1.4 1.693 2.2 1.9 2 1.8917 2.0233 1.8125 2.106 1.672 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
8 1.6537e-18 5.3863e-16 2.6165 1952.4 0.59766 0.62773 2.9399 1.2779 1.5056 3.652 0.9927 3.4189 2.1371 2.6067 1.9 2.6 1.5 2.0117 1.4 2.112 2.2 1.9 2 1.8531 1.5841 1.831 2.3104 1.9414 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
153 1.6333e-18 8.2809e-16 6.4283 3411.7 0.59676 0.63025 3.3255 0.95988 1.2289 3.6827 1.1842 4.0146 1.6885 2.4371 1.9 2.6 1.5 2.5655 1.4 1.9021 2.2 1.9 2 1.7524 1.9849 1.8378 2.7266 1.5206 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
241 1.6212e-18 9.4075e-16 2.2193 1196.7 0.59699 0.62985 3.1417 0.9709 1.5558 4.307 0.95255 3.0863 2.1018 2.8388 1.9 2.6 1.5 2.0297 1.4 2.3057 2.2 1.9 2 2.2684 2.276 1.4646 2.4431 1.9479 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
889 1.5622e-18 4.2735e-15 21.12 3523.2 0.59749 0.62825 4.0181 1.1924 1.5148 4.0267 1.1233 3.9032 1.479 3.2133 1.9 2.6 1.5 2.3353 1.4 1.8663 2.2 1.9 2 1.943 1.9816 1.4138 2.2303 1.7121 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
583 1.5567e-18 2.8674e-16 3.0058 2119.2 0.59667 0.63085 4.1522 1.1964 1.2389 4.341 1.1621 3.1815 1.6442 2.3624 1.9 2.6 1.5 2.5997 1.4 1.9716 2.2 1.9 2 1.598 2.0584 1.625 2.2202 2.0227 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
793 1.5432e-18 8.8559e-16 2.8526 2658.9 0.59499 0.63615 4.003 1.2782 1.3741 4.2162 0.9026 2.8665 1.9938 2.4803 1.9 2.6 1.5 2.0243 1.4 1.7171 2.2 1.9 2 1.9776 1.994 1.9426 2.7891 1.4096 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
804 1.5359e-18 4.2055e-16 14.261 3132.3 0.59512 0.63576 4.1637 1.2332 1.548 3.059 0.87892 4.131 2.1246 2.8241 1.9 2.6 1.5 2.0278 1.4 2.0043 2.2 1.9 2 1.5609 2.1002 1.9649 2.6278 1.6526 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
585 1.5245e-18 3.6391e-16 2.8672 2176.4 0.59534 0.62276 3.7392 1.0795 1.284 4.4756 1.021 3.3369 1.4641 2.1848 1.9 2.6 1.5 1.89 1.4 2.492 2.2 1.9 2 2.2408 1.8271 1.9488 2.1428 1.9322 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
31 1.5222e-18 4.3969e-16 2.6998 2003.3 0.59773 0.62748 3.1789 1.1159 1.2078 3.9582 1.1792 3.1879 1.9125 2.8453 1.9 2.6 1.5 2.752 1.4 1.7778 2.2 1.9 2 1.5379 1.6402 1.9043 2.5416 1.9419 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
742 1.4827e-18 2.1961e-16 8.4072 3113.9 0.59655 0.63123 3.9239 0.94305 1.381 3.9921 0.8877 3.8865 1.5924 2.3143 1.9 2.6 1.5 2.2744 1.4 2.0534 2.2 1.9 2 1.744 2.2753 1.5824 2.0537 1.5605 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
948 1.4726e-18 6.0072e-16 2.4448 1111.8 0.59752 0.62817 3.6909 1.1521 1.4295 3.6881 1.0273 3.3104 1.9574 3.0308 1.9 2.6 1.5 2.6897 1.4 2.2324 2.2 1.9 2 1.9004 1.5668 1.9963 2.6975 1.6605 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1070 1.4416e-18 1.4938e-15 15.393 3390.9 0.59773 0.62724 3.242 1.2579 1.5525 3.5054 1.0029 4.1588 2.0723 2.9209 1.9 2.6 1.5 2.386 1.4 2.0899 2.2 1.9 2 2.0804 2.078 1.6628 2.2168 1.6464 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
377 1.4268e-18 4.8956e-15 19.095 3589.1 0.59711 0.62947 4.0733 1.2023 1.2212 3.9541 0.87028 4.0667 1.528 3.1685 1.9 2.6 1.5 1.9164 1.4 2.1834 2.2 1.9 2 1.5293 2.2221 2.006 2.7524 1.5575 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
27 1.4239e-18 1.6249e-16 0.0052349 407.31 0.59649 0.63143 3.7494 1.0002 1.3427 3.1859 0.94498 3.1504 1.9233 2.6452 1.9 2.6 1.5 2.4886 1.4 1.98 2.2 1.9 2 2.234 1.6975 1.9216 2.3378 1.5429 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
335 1.3883e-18 5.5119e-16 10.071 3281.7 0.5963 0.63203 3.3014 1.2873 1.2997 3.638 1.0993 3.0105 2.1244 2.9149 1.9 2.6 1.5 2.07 1.4 2 2.2 1.9 2 1.7769 1.9051 1.7205 2.2261 1.4972 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
504 1.3882e-18 1.7834e-15 6.1246 3600.1 0.59758 0.62795 2.991 1.0701 1.292 3.9928 1.0179 3.678 1.5853 2.4316 1.9 2.6 1.5 2.1362 1.4 2.496 2.2 1.9 2 1.948 2.12 1.8744 2.8035 1.4211 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
457 1.376e-18 4.8406e-16 2.5382 1120.8 0.59823 0.62589 3.3716 0.97415 1.1488 3.3684 0.95508 3.649 2.0611 2.7564 1.9 2.6 1.5 2.6493 1.4 2.4651 2.2 1.9 2 1.951 1.6576 1.6091 1.9921 1.5401 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
788 1.3732e-18 9.422e-16 9.9786 3395.2 0.59636 0.63183 3.746 1.0682 1.3422 3.7957 1.1761 3.744 1.5973 2.479 1.9 2.6 1.5 1.961 1.4 2.3081 2.2 1.9 2 1.7646 2.1657 1.5038 2.0389 1.4833 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
636 1.3705e-18 5.8247e-16 2.4983 2151.2 0.59747 0.6283 3.3322 1.236 1.3947 3.1089 0.90825 3.7002 1.6352 2.4439 1.9 2.6 1.5 2.4951 1.4 2.3381 2.2 1.9 2 1.5731 1.5265 1.6383 2.5547 1.8388 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
741 1.3671e-18 1.1334e-15 10.187 3429.3 0.59712 0.62934 3.9638 1.0521 1.3932 4.2424 1.1335 4.0205 1.6753 2.8112 1.9 2.6 1.5 2.1121 1.4 1.952 2.2 1.9 2 2.0249 2.0859 1.6057 2.4721 1.8676 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
651 1.3586e-18 5.2843e-15 19.601 3609.1 0.59908 0.62322 3.076 1.3101 1.2699 4.3978 1.0191 3.5924 1.9602 2.9464 1.9 2.6 1.5 2.6485 1.4 2.4446 2.2 1.9 2 2.2265 1.5916 1.5724 2.867 1.5335 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
328 1.3353e-18 1.6942e-15 6.9338 3588.6 0.59682 0.63038 3.2539 1.1865 1.5219 4.1587 1.1021 3.339 1.6262 2.3712 1.9 2.6 1.5 2.1412 1.4 2.108 2.2 1.9 2 1.83 1.9268 1.8299 2.6312 1.5957 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
109 1.3191e-18 4.5883e-16 2.5453 1127.7 0.59636 0.63183 3.9309 1.0271 1.3277 3.8362 0.92246 3.3253 2.0552 2.5652 1.9 2.6 1.5 2.2508 1.4 1.9889 2.2 1.9 2 1.9628 1.9148 1.776 2.3279 1.8562 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
283 1.3107e-18 7.5389e-16 4.5697 3271 0.59584 0.63339 3.8897 1.0423 1.4202 3.9709 0.8547 4.0427 1.737 2.3698 1.9 2.6 1.5 2.048 1.4 1.7444 2.2 1.9 2 1.6706 2.0136 1.4955 2.7043 1.873 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1047 1.3092e-18 8.1641e-16 10.399 3367.4 0.59737 0.62864 2.9598 1.2017 1.3751 3.9994 0.80985 3.2129 2.1383 2.9632 1.9 2.6 1.5 2.3683 1.4 1.7032 2.2 1.9 2 2.0007 1.9196 1.6142 2.4948 1.6199 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1078 1.2985e-18 2.5235e-15 12.268 3563.8 0.59796 0.62655 3.0486 1.2129 1.5024 3.4117 1.0462 4.1942 1.5589 3.2325 1.9 2.6 1.5 2.1882 1.4 1.7778 2.2 1.9 2 1.8556 2.1503 1.3921 2.1677 1.823 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
54 1.2902e-18 1.4821e-15 19.443 3364.4 0.59895 0.62353 2.8853 0.89402 1.2802 4.2008 1.0443 3.7962 1.8907 2.8873 1.9 2.6 1.5 2.5271 1.4 2.2782 2.2 1.9 2 1.8338 1.5588 1.6334 2.3833 1.5368 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
158 1.2658e-18 8.4404e-16 2.1932 2101.4 0.59617 0.63245 3.8937 1.1705 1.1467 3.7532 1.1926 3.0196 1.721 2.5227 1.9 2.6 1.5 2.6979 1.4 1.7968 2.2 1.9 2 2.2173 2.0076 1.9813 2.7761 1.5339 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
190 1.2638e-18 4.9889e-16 2.4658 1184.3 0.59816 0.62614 4.0596 0.98943 1.3047 3.93 0.86602 3.8281 1.5572 2.6914 1.9 2.6 1.5 2.5167 1.4 2.118 2.2 1.9 2 1.6598 1.544 1.7233 2.2982 1.9811 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
620 1.2543e-18 4.0253e-16 2.596 1175.7 0.59753 0.62813 3.57 0.99207 1.3657 3.9945 1.0456 3.2428 1.7528 2.639 1.9 2.6 1.5 2.1122 1.4 2.4578 2.2 1.9 2 2.0596 1.9338 1.864 2.2024 1.7 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
388 1.2312e-18 1.7561e-16 3.0963 1099.4 0.59642 0.63165 3.4963 1.0853 1.5198 3.7215 1.1681 3.339 1.6593 2.8219 1.9 2.6 1.5 2.0416 1.4 1.7244 2.2 1.9 2 2.0297 1.7037 1.9607 2.5093 1.4277 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1033 1.2253e-18 4.1648e-16 2.5606 1316 0.59724 0.62905 3.1965 1.0431 1.2656 3.4164 1.0834 3.4144 1.9054 2.6997 1.9 2.6 1.5 2.244 1.4 2.308 2.2 1.9 2 2.0476 2.001 1.6133 1.9859 1.4506 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
944 1.2252e-18 1.8919e-16 3.0576 1737.5 0.59589 0.63287 3.8005 0.92701 1.2644 3.7772 1.0136 3.3576 1.8538 2.3717 1.9 2.6 1.5 2.7594 1.4 1.8649 2.2 1.9 2 1.9368 1.8051 1.5726 2.502 1.3894 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
21 1.2223e-18 3.2053e-15 13.596 3603.4 0.59702 0.62946 3.8109 0.96189 1.2222 4.1835 1.0884 3.76 1.4909 2.8152 1.9 2.6 1.5 1.9314 1.4 2.1124 2.2 1.9 2 1.5264 1.8158 1.6576 2.4319 1.6478 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
965 1.2107e-18 1.4175e-15 12.021 3465.7 0.598 0.62663 3.1982 1.086 1.3125 3.9085 1.0573 4.0314 2.0202 2.2296 1.9 2.6 1.5 2.465 1.4 2.504 2.2 1.9 2 1.8688 2.095 1.8406 2.1044 1.5327 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
468 1.2095e-18 4.5344e-16 13.849 3204.2 0.59942 0.62242 2.9309 1.1881 1.2376 4.4323 1.1953 3.2412 1.8197 2.918 1.9 2.6 1.5 2.7471 1.4 2.4635 2.2 1.9 2 1.7773 1.591 2.0016 2.5154 1.5687 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
609 1.209e-18 6.0003e-16 8.3754 3364.7 0.59748 0.62828 3.467 1.097 1.1069 3.4947 0.92459 4.0807 2.1391 2.4512 1.9 2.6 1.5 2.5936 1.4 1.9604 2.2 1.9 2 1.9686 1.5813 1.405 2.4566 1.7264 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1009 1.2065e-18 8.1863e-16 2.1167 966.42 0.59631 0.63199 3.9446 1.0423 1.0891 3.1979 0.90761 3.3684 1.9803 3.206 1.9 2.6 1.5 1.9962 1.4 1.9685 2.2 1.9 2 2.0219 1.7537 1.8511 2.4812 1.5096 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
331 1.2035e-18 6.0943e-16 2.3069 1078.8 0.59635 0.63186 3.6893 0.96984 1.5047 3.757 0.96145 2.8075 1.608 3.2131 1.9 2.6 1.5 2.13 1.4 2.3745 2.2 1.9 2 1.6001 1.5996 1.6825 2.7795 1.6505 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
513 1.1749e-18 7.107e-16 3.9291 3096 0.5978 0.62726 3.0621 1.1308 1.0997 4.2541 1.0399 2.8773 2.0638 2.9402 1.9 2.6 1.5 1.8763 1.4 1.7894 2.2 1.9 2 2.0731 1.5453 1.8665 2.4014 1.733 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
772 1.1613e-18 2.303e-16 2.8941 1112.2 0.59761 0.62786 3.9838 1.0477 1.1266 3.0982 0.85676 3.6568 1.5843 2.8043 1.9 2.6 1.5 2.6639 1.4 2.5153 2.2 1.9 2 1.582 1.5333 1.7118 2.3395 1.5239 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
648 1.1469e-18 1.5788e-15 11.134 3513.8 0.59831 0.62565 4.1581 0.94788 1.0775 4.1886 0.85095 3.8603 1.5202 2.9934 1.9 2.6 1.5 2.6154 1.4 2.4559 2.2 1.9 2 2.1686 1.9602 1.601 2.7503 1.6458 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
12 1.1422e-18 5.7233e-16 2.355 2012.4 0.5969 0.63012 3.5567 1.0963 1.1267 3.4601 0.8765 3.5191 1.4488 2.4252 1.9 2.6 1.5 1.9098 1.4 2.4007 2.2 1.9 2 1.6256 2.2496 2.0238 2.1786 1.4362 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
753 1.1331e-18 1.1086e-16 0.0044816 512.37 0.59668 0.63081 3.9622 0.99179 1.2922 3.6991 0.939 3.1331 1.9701 2.6277 1.9 2.6 1.5 2.0065 1.4 2.347 2.2 1.9 2 1.7469 1.6516 1.7017 2.0327 1.9161 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
221 1.0991e-18 4.445e-16 2.4501 1004.5 0.59772 0.6279 3.5176 1.2117 1.3261 3.4181 1.0305 3.3414 2.1295 3.2078 1.9 2.6 1.5 2.3958 1.4 1.8947 2.2 1.9 2 2.093 1.7898 1.9994 2.142 1.6853 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1139 1.0652e-18 1.0052e-15 1.9081 1748.1 0.59598 0.63285 3.3318 0.95597 1.1666 3.2854 0.85771 3.0752 1.6354 3.0798 1.9 2.6 1.5 2.0833 1.4 1.7796 2.2 1.9 2 1.666 1.9362 1.5439 2.4869 1.5602 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1145 1.059e-18 1.1932e-15 11.963 3458.9 0.59827 0.62577 3.3089 1.2843 1.4701 3.722 1.0173 3.9192 1.8699 3.0817 1.9 2.6 1.5 2.2581 1.4 2.4865 2.2 1.9 2 1.9547 1.9847 1.3717 2.1714 1.7279 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
939 1.0489e-18 3.9333e-15 5.974 3813.4 0.59747 0.62831 3.8962 1.2684 1.3449 4.0944 0.97995 3.6688 1.6267 2.4078 1.9 2.6 1.5 2.7218 1.4 2.0474 2.2 1.9 2 1.5823 1.6114 1.8359 2.7942 1.8455 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
406 1.0381e-18 1.2981e-15 3.7223 3180.9 0.59596 0.63294 2.9753 0.98705 1.4721 4.1224 0.95312 2.8823 1.647 2.1802 1.9 2.6 1.5 2.5324 1.4 2.2155 2.2 1.9 2 1.7256 1.9857 1.3794 2.8085 1.4731 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
511 1.0329e-18 3.9978e-16 2.5722 2188.5 0.59585 0.63343 3.0136 0.92058 1.39 3.2195 0.82523 3.9807 1.8864 2.2883 1.9 2.6 1.5 1.9607 1.4 1.847 2.2 1.9 2 1.6189 2.0186 1.7614 2.723 1.7782 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
798 1.0297e-18 3.107e-16 2.6353 1332.5 0.5958 0.63361 3.4492 1.055 1.4684 3.694 1.1431 3.3255 2.0125 2.7709 1.9 2.6 1.5 2.6373 1.4 2.1335 2.2 1.9 2 1.5417 2.2473 1.7403 2.7575 1.8186 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
166 1.0277e-18 3.2114e-16 2.6236 1756.2 0.59574 0.63381 4.0448 1.024 1.348 4.0435 1.0472 2.8127 1.8542 2.4308 1.9 2.6 1.5 2.3577 1.4 1.9393 2.2 1.9 2 2.0894 2.1523 1.8041 1.9414 1.3669 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
87 1.0255e-18 1.9404e-16 2.931 1695.6 0.59819 0.62602 2.981 1.0455 1.2528 3.2395 0.8711 4.0724 1.9674 2.2598 1.9 2.6 1.5 2.7204 1.4 2.207 2.2 1.9 2 1.8427 2.0855 1.9429 2.0057 1.5601 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
127 1.0013e-18 6.2149e-16 5.355 3420 0.59628 0.63205 2.8265 0.95983 1.0593 3.7365 1.1636 3.5685 1.9472 2.4875 1.9 2.6 1.5 1.8491 1.4 2.4465 2.2 1.9 2 1.9064 2.1562 1.3971 2.8761 1.6405 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
223 9.9689e-19 9.8294e-16 1.8712 1575.1 0.59905 0.6233 3.1303 1.0773 1.2438 3.4234 0.87367 3.8206 1.9465 3.2038 1.9 2.6 1.5 2.4151 1.4 2.5086 2.2 1.9 2 2.1429 1.9159 1.8543 2.3717 1.8004 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
952 9.5999e-19 9.9769e-16 7.6505 3531.8 0.59591 0.6224 3.1679 1.258 1.2663 3.9789 0.82521 3.5875 2.0428 2.5419 1.9 2.6 1.5 2.4291 1.4 2.299 2.2 1.9 2 1.8373 1.5406 1.7247 2.4433 1.9108 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
86 9.5193e-19 6.6224e-16 2.1001 624.14 0.59805 0.62648 3.8299 1.0266 1.1692 3.8886 1.1289 3.4573 1.6418 2.9608 1.9 2.6 1.5 2.6338 1.4 1.7384 2.2 1.9 2 1.7459 1.8871 2.0008 2.0935 2.0202 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
566 9.3777e-19 3.3664e-16 2.5284 1507.8 0.59579 0.63364 4.0779 1.1458 1.0835 3.1014 0.86422 3.1911 2.0371 3.0994 1.9 2.6 1.5 2.0865 1.4 1.7804 2.2 1.9 2 2.1066 1.9165 1.6149 2.2055 1.5612 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
898 9.3404e-19 3.6722e-16 2.4682 1140.8 0.5968 0.63045 3.8989 1.1551 1.4654 3.9646 1.0097 2.9868 2.1335 3.1883 1.9 2.6 1.5 2.3443 1.4 1.7204 2.2 1.9 2 2.1662 1.7898 1.6979 2.2422 1.8835 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
235 9.2421e-19 3.896e-16 2.4238 991.88 0.59554 0.63447 4.1012 1.0075 1.3871 3.1832 0.86962 3.9552 2.0187 2.5032 1.9 2.6 1.5 2.0159 1.4 2.4025 2.2 1.9 2 1.7629 2.1806 1.9885 2.6536 1.7821 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1027 9.0792e-19 4.1059e-15 14.08 3705.8 0.59828 0.62574 3.4091 1.0402 1.2339 4.2744 0.99659 4.1291 1.6686 2.2731 1.9 2.6 1.5 2.2865 1.4 2.159 2.2 1.9 2 1.5986 1.5627 1.8792 2.3524 1.4215 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
754 9.0325e-19 9.9542e-16 1.9432 2276.3 0.59781 0.62722 3.6263 1.2766 1.1351 3.8316 1.1561 2.876 1.8351 2.7531 1.9 2.6 1.5 2.6625 1.4 1.9111 2.2 1.9 2 2.0952 1.6597 1.9289 2.271 1.8002 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
803 8.8215e-19 1.2854e-15 2.2072 2628.7 0.59572 0.63384 3.1969 1.0252 1.0544 3.1632 1.122 3.5032 1.8239 2.3538 1.9 2.6 1.5 1.9484 1.4 2.2387 2.2 1.9 2 1.5388 2.1872 1.6319 2.1724 1.5073 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
572 8.82e-19 7.2355e-16 2.5158 2597 0.59644 0.63124 3.3276 1.0229 1.1966 3.8592 1.1158 2.9687 1.6666 2.4536 1.9 2.6 1.5 2.3174 1.4 2.3913 2.2 1.9 2 1.5488 1.6226 1.7967 2.793 1.5081 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
878 8.795e-19 7.7939e-15 24.209 3732 0.59855 0.62491 3.6467 1.2443 1.4866 4.0137 0.83234 3.9828 1.6685 3.2278 1.9 2.6 1.5 2.0698 1.4 2.2697 2.2 1.9 2 1.96 1.5872 1.3922 2.3542 1.6377 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
85 8.7218e-19 3.8933e-16 2.3872 827.87 0.59721 0.62913 3.6568 0.93804 1.1324 3.1782 1.0728 3.9284 1.9834 2.9495 1.9 2.6 1.5 2.7427 1.4 2.1366 2.2 1.9 2 2.0923 2.2316 1.5559 2.1709 1.6673 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
52 8.6957e-19 4.7556e-16 2.4212 2306.2 0.59616 0.63247 2.9364 0.91262 1.2839 4.1485 1.1424 2.8676 2.1535 2.5686 1.9 2.6 1.5 2.3799 1.4 1.8732 2.2 1.9 2 1.5424 1.5596 1.933 2.8375 1.5055 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
395 8.577e-19 6.1701e-16 2.1802 2195.9 0.59668 0.63082 3.6423 1.2035 1.2268 4.1326 1.1969 2.8011 1.8727 2.2954 1.9 2.6 1.5 2.7452 1.4 2.3976 2.2 1.9 2 2.2532 1.988 1.9474 2.8069 1.44 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1136 8.5133e-19 2.7833e-15 0.061943 2659.5 0.59702 0.62974 3.1495 1.2381 1.1723 3.2903 0.92766 3.0074 2.1574 2.741 1.9 2.6 1.5 2.5069 1.4 2.1119 2.2 1.9 2 1.7839 2.0251 1.922 2.3546 1.8344 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
767 8.5073e-19 2.3802e-15 4.697 3620.7 0.59753 0.62812 3.1495 1.1188 1.1155 3.8188 0.93027 3.9066 2.1123 2.9061 1.9 2.6 1.5 1.8443 1.4 1.9021 2.2 1.9 2 2.0649 1.9546 1.5032 2.4871 1.8525 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
937 8.4099e-19 1.2956e-15 5.0527 3566.4 0.59739 0.62858 3.3215 1.2857 1.0951 3.484 1.1476 3.414 1.6735 2.3061 1.9 2.6 1.5 2.2084 1.4 2.3119 2.2 1.9 2 2.0635 1.8194 1.5415 2.1133 1.447 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
237 8.3127e-19 1.4118e-16 2.9928 1541.5 0.59858 0.62473 2.8069 1.0647 1.4944 4.1142 1.0314 3.2707 1.6508 2.9137 1.9 2.6 1.5 2.2755 1.4 2.2607 2.2 1.9 2 2.0781 2.1725 1.9811 2.4313 1.9106 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
274 7.9596e-19 2.4212e-15 10.372 3687.5 0.59663 0.63098 4.1084 1.2235 1.3739 4.5235 0.99572 2.9575 1.8057 2.9096 1.9 2.6 1.5 2.1907 1.4 1.8945 2.2 1.9 2 1.7927 1.7588 1.7066 2.2113 1.3972 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
524 7.8136e-19 3.194e-16 2.8856 2558.7 0.59683 0.63034 3.4273 1.1924 1.4173 4.0935 0.82798 3.0607 2.0996 2.3789 1.9 2.6 1.5 2.2143 1.4 1.6984 2.2 1.9 2 1.5889 1.6688 2.0065 2.2053 1.8435 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
351 7.7092e-19 4.667e-16 2.5538 2498.5 0.59741 0.6285 3.1407 1.2579 1.1038 3.3489 1.0913 3.696 1.6274 2.827 1.9 2.6 1.5 2.0807 1.4 1.9178 2.2 1.9 2 1.7717 1.7349 1.3687 2.612 1.9895 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
690 7.6453e-19 1.4716e-15 10.389 3595.3 0.59703 0.62971 3.8802 1.2754 1.3082 3.6191 1.1497 4.0518 1.9208 2.4518 1.9 2.6 1.5 2.4582 1.4 1.8938 2.2 1.9 2 2.0334 1.5615 1.457 2.2683 1.5679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
148 7.6001e-19 3.4498e-16 2.4216 2029.9 0.59673 0.63041 3.0984 1.0579 1.2551 3.91 0.95977 3.3112 2.065 2.551 1.9 2.6 1.5 1.9495 1.4 2.2477 2.2 1.9 2 1.9999 1.8915 1.7166 2.878 1.893 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1071 7.5497e-19 3.9126e-16 2.2921 1121.4 0.59679 0.63047 4.0602 1.2468 1.374 3.6228 1.0817 3.1481 1.9409 2.5192 1.9 2.6 1.5 2.5885 1.4 2.4874 2.2 1.9 2 2.2212 1.6456 1.8564 2.4917 1.4715 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
202 7.5392e-19 3.8966e-16 2.294 1156.5 0.59692 0.63007 3.7702 1.0756 1.2848 3.2219 1.1098 3.5225 1.4427 2.9951 1.9 2.6 1.5 1.9455 1.4 2.2008 2.2 1.9 2 1.849 1.9865 1.6823 2.0931 1.7198 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
856 7.5042e-19 6.3207e-16 1.9948 1871 0.59729 0.62889 3.3892 1.1748 1.4403 3.5759 0.84784 2.8153 1.6412 2.9885 1.9 2.6 1.5 2.1493 1.4 2.0278 2.2 1.9 2 2.0586 1.7769 1.5926 1.9568 1.436 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
674 7.251e-19 3.2824e-16 2.3829 1571.4 0.59734 0.62872 3.5127 1.2011 1.3253 3.1005 0.98991 3.5246 1.7999 3.1133 1.9 2.6 1.5 2.5311 1.4 1.8886 2.2 1.9 2 1.9999 1.8185 1.7878 2.3976 1.6887 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1026 7.0532e-19 5.4272e-16 2.0343 1250.8 0.59574 0.63379 3.8712 1.2739 1.4385 3.1398 1.0433 3.5038 1.9451 2.6362 1.9 2.6 1.5 2.2685 1.4 1.8478 2.2 1.9 2 1.733 1.8273 1.7563 2.515 2.0024 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
687 7.0227e-19 8.0154e-16 9.9391 3498.9 0.59572 0.63928 3.7166 1.0616 1.5181 4.0395 0.81575 3.0171 1.9678 2.2173 1.9 2.6 1.5 2.0795 1.4 1.8611 2.2 1.9 2 1.5882 1.9729 1.4505 2.6216 1.5521 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
257 6.9569e-19 9.7226e-16 12.242 3497.8 0.59684 0.63032 3.8999 1.1957 1.2988 3.9654 1.0538 4.0289 1.5876 2.2616 1.9 2.6 1.5 1.958 1.4 1.9988 2.2 1.9 2 2.0146 1.5873 1.7307 2.7636 1.5773 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1055 6.9092e-19 3.2614e-15 16.136 3687 0.59692 0.63007 4.1275 1.3144 1.1982 3.2529 0.95227 3.6816 1.7918 3.1792 1.9 2.6 1.5 2.3553 1.4 2.4185 2.2 1.9 2 1.663 1.8863 1.5987 2.4716 1.6314 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
366 6.8814e-19 4.5629e-16 2.1617 1941 0.59529 0.63521 3.1646 1.1048 1.4031 3.5097 1.0855 2.9633 1.8131 2.4679 1.9 2.6 1.5 2.0558 1.4 1.9751 2.2 1.9 2 1.7368 2.0754 1.914 2.6348 1.4846 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
951 6.8162e-19 1.2479e-15 10.828 3576.9 0.59608 0.6327 3.7694 1.0858 1.2068 4.4075 1.1294 3.1238 1.8405 2.5516 1.9 2.6 1.5 2.038 1.4 2.0915 2.2 1.9 2 1.8925 2.0209 1.7277 2.8489 1.7862 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
134 6.8035e-19 2.4772e-15 11.965 3694.9 0.59751 0.6282 3.1614 1.1204 1.3121 4.1774 0.97297 3.9542 1.8333 2.4541 1.9 2.6 1.5 2.4157 1.4 1.8872 2.2 1.9 2 2.2557 2.2622 1.8923 2.8218 1.4901 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
915 6.7575e-19 2.2507e-16 2.5748 1465.8 0.59653 0.6313 3.644 1.0097 1.2104 3.3299 1.0452 3.1133 1.4753 2.8527 1.9 2.6 1.5 2.7276 1.4 2.0259 2.2 1.9 2 1.7206 1.7048 1.4995 2.5021 1.4253 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
546 6.7438e-19 1.2831e-15 4.0568 3373.3 0.59803 0.62652 2.8187 1.2418 1.3065 3.4256 1.1188 3.6106 1.512 2.5849 1.9 2.6 1.5 2.547 1.4 2.4574 2.2 1.9 2 2.0509 2.2768 1.4339 2.3519 1.6488 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
801 6.6876e-19 5.011e-16 2.6408 2634.6 0.59712 0.62944 2.8035 1.0593 1.1344 3.9371 0.82526 3.3699 2.0958 2.4377 1.9 2.6 1.5 1.9789 1.4 1.6951 2.2 1.9 2 2.0026 2.2439 1.5259 2.1735 1.9115 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
904 6.6178e-19 2.3449e-16 8.1604 3301.2 0.59948 0.62192 3.4478 1.2905 1.2493 4.4038 1.0549 3.8717 1.7783 2.9443 1.9 2.6 1.5 2.722 1.4 1.7174 2.2 1.9 2 2.2177 1.5595 1.3779 2.2255 1.9853 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
978 6.5566e-19 5.125e-16 2.0248 1391.9 0.59573 0.63382 3.5742 1.143 1.237 3.045 1.091 3.2876 2.0357 2.6511 1.9 2.6 1.5 2.5849 1.4 2.1578 2.2 1.9 2 1.5376 2.1308 1.8355 2.1439 1.4219 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
126 6.4927e-19 2.9766e-15 13.472 3717.4 0.59673 0.63067 3.1801 1.265 1.4899 3.4523 1.0326 4.0682 2.0076 2.3772 1.9 2.6 1.5 2.0141 1.4 1.7319 2.2 1.9 2 1.8121 1.6718 1.7445 2.1582 1.3813 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
564 6.4184e-19 8.8289e-16 1.6347 1416.8 0.59618 0.63241 4.1184 1.2759 1.0484 3.3544 1.0945 3.2226 2.0496 2.5805 1.9 2.6 1.5 2.4542 1.4 2.438 2.2 1.9 2 2.2734 1.5524 1.44 2.6652 1.4232 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
833 6.3908e-19 2.5797e-15 13.281 3694.7 0.5989 0.62376 2.9241 1.0635 1.3815 4.1997 0.84096 3.673 1.6206 2.6087 1.9 2.6 1.5 2.5136 1.4 2.4536 2.2 1.9 2 2.036 2.0609 1.6322 2.2478 1.3754 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
888 6.3581e-19 7.5974e-16 2.9259 2887.4 0.59763 0.6278 3.0183 1.2548 1.5137 3.5168 0.83548 3.2855 1.6529 3.1747 1.9 2.6 1.5 2.0894 1.4 1.7668 2.2 1.9 2 2.253 2.2347 1.9112 2.2011 1.4123 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
734 6.348e-19 1.5391e-15 10.326 3642.9 0.59753 0.62813 3.5382 1.1834 1.1421 4.2641 0.82591 3.1151 1.8728 2.7312 1.9 2.6 1.5 2.5909 1.4 1.8374 2.2 1.9 2 2.2354 2.2769 1.42 2.2176 1.6895 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
832 6.3439e-19 1.5113e-15 1.21 1480.8 0.59635 0.63184 3.8768 1.009 1.4774 4.0435 1.0164 3.0803 1.5886 2.1902 1.9 2.6 1.5 2.7399 1.4 1.9853 2.2 1.9 2 1.9161 1.6505 1.6554 2.3785 1.393 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
19 6.2587e-19 1.5138e-15 8.332 3685.2 0.59605 0.63282 3.7203 1.1509 1.2263 3.2906 0.99157 3.5738 1.458 2.6215 1.9 2.6 1.5 1.9723 1.4 1.7008 2.2 1.9 2 1.7476 1.6497 1.4464 2.2583 1.4173 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
188 6.2293e-19 4.6012e-16 2.0606 897.09 0.5974 0.62834 3.9673 1.2673 1.293 3.3619 1.1595 3.6266 1.7285 3.1849 1.9 2.6 1.5 2.4038 1.4 2.0538 2.2 1.9 2 2.2742 1.6837 1.5503 2.643 1.9965 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
389 6.1615e-19 4.3721e-16 2.0873 1010.6 0.5963 0.63202 3.3668 1.0079 1.3495 3.3339 1.0401 3.696 2.0687 2.3704 1.9 2.6 1.5 2.3964 1.4 2.0878 2.2 1.9 2 2.0046 1.5712 1.8231 2.7221 1.3877 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
220 6.1494e-19 6.6323e-16 1.8051 1205.1 0.59714 0.62936 3.1637 1.0012 1.4001 3.1382 0.97775 4.0421 2.0411 3.132 1.9 2.6 1.5 1.9936 1.4 2.3494 2.2 1.9 2 1.593 2.1515 1.716 2.3311 1.9293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
434 6.1193e-19 2.1545e-15 12.761 3675.3 0.59609 0.63269 3.8235 1.2516 1.5028 4.4032 1.1599 3.5671 2.0794 2.3963 1.9 2.6 1.5 2.1788 1.4 1.9613 2.2 1.9 2 1.5448 1.7683 1.7777 2.617 1.7829 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
423 6.0258e-19 4.5784e-16 0.037151 664.72 0.59757 0.628 3.5088 1.1423 1.5013 3.1577 0.99679 3.0875 1.8906 3.2368 1.9 2.6 1.5 2.2917 1.4 2.4229 2.2 1.9 2 2.2777 1.8556 1.6593 2.0234 1.7141 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
709 5.9773e-19 3.4718e-16 2.219 1257.1 0.59566 0.63406 3.792 0.90897 1.5036 3.6435 0.9988 3.7597 1.9965 2.3545 1.9 2.6 1.5 1.9789 1.4 1.9345 2.2 1.9 2 1.6658 1.6229 1.5647 2.307 1.7915 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
752 5.7748e-19 6.7042e-16 3.895 3221.7 0.59635 0.63184 3.1993 0.99449 1.4122 3.9369 0.99263 4.1213 1.8177 2.1766 1.9 2.6 1.5 2.0204 1.4 1.7221 2.2 1.9 2 1.7662 2.2033 1.8671 2.7807 1.8937 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
311 5.6119e-19 5.1704e-15 14.424 3843.6 0.59772 0.62792 3.5794 1.245 1.4451 4.4119 0.89406 3.4676 1.6407 2.9187 1.9 2.6 1.5 2.4753 1.4 1.729 2.2 1.9 2 2.1669 2.223 1.9582 2.6611 1.4902 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
136 5.5999e-19 6.8813e-16 14.35 3439.7 0.59726 0.62899 3.0142 1.1197 1.5196 3.6722 1.0771 3.934 1.844 2.9146 1.9 2.6 1.5 2.4034 1.4 1.7223 2.2 1.9 2 1.8913 2.2632 1.6679 2.2393 1.5588 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
950 5.5956e-19 3.1186e-16 2.245 986.47 0.5977 0.62755 3.3375 0.94578 1.5495 3.9985 1.1942 3.7299 1.9108 2.5127 1.9 2.6 1.5 2.4679 1.4 2.4104 2.2 1.9 2 1.6859 1.5527 1.8034 2.4884 1.9004 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
563 5.4631e-19 3.3737e-16 2.1802 1398.1 0.59571 0.63388 3.6165 0.89517 1.4869 3.9684 1.1357 2.9853 1.7951 2.2576 1.9 2.6 1.5 2.6965 1.4 2.1262 2.2 1.9 2 1.7346 1.779 1.4952 2.4853 1.5856 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
913 5.4286e-19 1.7326e-15 10.492 3694.9 0.59693 0.63003 3.1171 1.2179 1.4217 4.2485 0.88196 2.9752 2.0577 3.0333 1.9 2.6 1.5 2.0619 1.4 2.0439 2.2 1.9 2 1.8148 2.204 1.4692 2.3808 1.8078 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
522 5.4073e-19 6.5803e-15 19.751 3836.4 0.59871 0.62435 3.2318 0.97389 1.1499 4.3085 0.94944 3.9041 1.911 2.9975 1.9 2.6 1.5 2.5696 1.4 1.7281 2.2 1.9 2 2.2185 2.0909 1.3817 1.9523 1.5354 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
812 5.4033e-19 4.2693e-16 2.6024 2631.8 0.59745 0.62837 3.1321 1.1604 1.3056 3.5124 0.89126 4.0498 1.9691 2.386 1.9 2.6 1.5 2.0936 1.4 2.2751 2.2 1.9 2 1.9744 2.0155 1.696 2.6898 2.0004 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
60 5.3347e-19 2.018e-15 4.583 3655.4 0.59837 0.62533 2.8737 1.0101 1.1469 4.3326 0.91015 2.8569 1.9477 2.5996 1.9 2.6 1.5 1.9292 1.4 2.442 2.2 1.9 2 1.5909 1.5635 1.5564 1.9654 1.837 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
851 5.3017e-19 2.6274e-15 18.704 3667.2 0.59693 0.63004 3.8117 0.96011 1.3577 4.4652 0.96049 3.2267 1.6858 3.1758 1.9 2.6 1.5 2.4762 1.4 1.9278 2.2 1.9 2 2.0683 2.192 1.4491 2.6883 1.6793 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1126 5.263e-19 3.7415e-16 2.0873 1343.1 0.5968 0.63045 3.6865 1.084 1.1807 3.2207 1.0341 3.4974 1.4718 2.7652 1.9 2.6 1.5 2.7501 1.4 1.7579 2.2 1.9 2 1.864 2.0354 1.5787 2.4576 1.7873 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
119 5.2366e-19 8.8909e-16 8.5755 3608.5 0.59746 0.62834 2.8665 1.2741 1.3524 3.4366 1.0491 3.8801 1.913 2.7425 1.9 2.6 1.5 2.4017 1.4 1.8143 2.2 1.9 2 1.5879 2.2798 1.8897 2.1684 1.6724 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
326 5.191e-19 1.1542e-15 8.0822 3674.3 0.59722 0.6291 3.8986 1.1614 1.1555 4.4196 0.89054 3.4101 2.0299 2.476 1.9 2.6 1.5 1.9427 1.4 1.8474 2.2 1.9 2 2.028 1.8507 1.7332 2.1827 1.8927 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
631 5.1865e-19 9.7307e-16 1.4273 1885.4 0.5974 0.62834 2.916 0.98186 1.2698 3.3656 0.81691 3.3884 1.5103 2.5719 1.9 2.6 1.5 2.0297 1.4 2.44 2.2 1.9 2 1.8792 2.2776 1.6509 2.2199 1.6249 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
131 5.1724e-19 4.1965e-16 1.9989 1247.9 0.59734 0.62864 3.3541 1.1083 1.5339 3.7948 1.142 3.4085 1.555 2.8237 1.9 2.6 1.5 2.1859 1.4 2.4384 2.2 1.9 2 1.7051 2.1047 1.4362 2.1297 1.9271 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
745 5.097e-19 2.5581e-16 2.3131 1228.3 0.59544 0.6348 3.753 1.0246 1.4633 3.5859 1.074 3.413 2.1287 2.383 1.9 2.6 1.5 1.8568 1.4 2.2762 2.2 1.9 2 1.8462 2.053 1.9149 2.004 1.3725 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
104 5.0848e-19 4.7879e-16 1.8977 957.76 0.59638 0.63179 3.8782 0.92885 1.2489 3.5745 0.81213 3.3711 1.6731 2.7073 1.9 2.6 1.5 2.1688 1.4 1.7082 2.2 1.9 2 2.1099 1.7325 1.6244 2.4572 1.6183 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
280 5.0517e-19 6.3739e-16 1.6945 1051.7 0.59857 0.6248 3.7035 1.0094 1.1018 3.7569 0.81419 3.3873 1.5551 2.9123 1.9 2.6 1.5 2.7363 1.4 2.4754 2.2 1.9 2 1.6226 1.9297 1.9911 2.4437 1.9063 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
847 5.0425e-19 3.5903e-16 2.1606 2132 0.59661 0.6315 3.1007 1.1814 1.3487 3.487 1.1894 3.1323 2.1143 3.0121 1.9 2.6 1.5 2.3406 1.4 2.4141 2.2 1.9 2 1.8636 2.1582 1.3992 2.426 1.7273 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
621 5.0254e-19 1.4599e-14 25.951 3955.9 0.5964 0.63169 4.1818 1.2828 1.4466 4.4589 0.83302 3.9651 2.151 3.0104 1.9 2.6 1.5 2.0963 1.4 1.8523 2.2 1.9 2 1.5289 1.9598 1.5384 2.6018 1.7122 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
571 5.0092e-19 4.9328e-16 1.9179 2041.1 0.59756 0.62802 3.358 1.3098 1.5596 3.3894 0.91114 3.4887 1.544 2.2814 1.9 2.6 1.5 2.6764 1.4 2.1791 2.2 1.9 2 1.8898 1.574 2.0068 2.6302 1.5202 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
736 4.9199e-19 1.1205e-15 8.5714 3667.6 0.59585 0.63134 3.45 1.0849 1.1244 4.0523 0.86683 3.2054 1.8851 2.6817 1.9 2.6 1.5 2.6754 1.4 1.8686 2.2 1.9 2 1.541 2.2223 1.3858 2.5688 1.6858 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1123 4.907e-19 1.9847e-15 5.1902 3779.1 0.59831 0.62566 3.2243 1.1356 1.1386 4.4751 1.0722 3.1065 1.8655 2.2594 1.9 2.6 1.5 2.3932 1.4 2.3249 2.2 1.9 2 1.7118 1.615 1.7954 2.3088 1.8872 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
93 4.8859e-19 8.7831e-16 9.5219 3599 0.594 0.63924 3.7518 1.006 1.2525 4.0344 1.0481 2.8813 2.151 2.3992 1.9 2.6 1.5 2.2632 1.4 1.9272 2.2 1.9 2 1.6527 2.1595 1.543 2.791 1.4056 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
724 4.6635e-19 4.0447e-16 1.9546 1319.6 0.59683 0.62982 3.7356 0.95593 1.3372 4.1609 0.96785 2.9492 1.5886 2.602 1.9 2.6 1.5 2.0226 1.4 2.4193 2.2 1.9 2 2.2183 1.5254 1.605 2.8393 1.6896 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
456 4.5684e-19 1.429e-15 6.8265 3771.9 0.59555 0.63438 4.1481 1.0113 1.1524 4.0474 0.93087 3.3506 2.0409 2.2873 1.9 2.6 1.5 2.444 1.4 2.1411 2.2 1.9 2 1.9369 1.8719 1.3615 2.6703 1.5979 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
36 4.5527e-19 6.9449e-16 1.559 1390.1 0.59746 0.62834 3.0874 0.91844 1.0821 3.8069 0.81291 3.2875 1.9773 2.4385 1.9 2.6 1.5 2.1894 1.4 1.7416 2.2 1.9 2 1.863 1.6736 1.9866 2.1988 1.4921 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
181 4.5023e-19 2.8188e-16 2.222 2058.2 0.59753 0.62813 3.5742 1.2984 1.1911 3.5759 0.92364 3.8179 1.9728 2.9492 1.9 2.6 1.5 2.2431 1.4 1.7715 2.2 1.9 2 2.226 2.2448 1.4253 2.1786 2.0185 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
552 4.497e-19 3.944e-16 1.9462 1141.2 0.5968 0.6301 3.2619 0.98038 1.3916 3.8198 1.174 3.0824 2.022 2.974 1.9 2.6 1.5 2.1103 1.4 2.3304 2.2 1.9 2 1.8027 1.6521 1.9028 2.5419 1.604 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
653 4.4833e-19 2.5491e-16 2.2329 1264.4 0.59793 0.62685 4.0654 0.88005 1.3129 4.3795 1.0755 3.7925 1.5282 2.3958 1.9 2.6 1.5 1.9399 1.4 2.482 2.2 1.9 2 2.2614 1.7517 1.6491 2.3649 1.9998 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
574 4.4123e-19 1.023e-15 11.361 3614.7 0.59862 0.62466 3.3074 0.91336 1.1922 4.5234 1.0666 3.3987 1.5827 2.7161 1.9 2.6 1.5 2.3224 1.4 1.9514 2.2 1.9 2 2.1648 1.7489 1.6468 2.258 1.708 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
968 4.388e-19 2.8765e-16 2.1392 754.1 0.59787 0.62705 3.3538 1.0252 1.3249 3.5536 1.1923 3.9937 1.9495 3.1477 1.9 2.6 1.5 1.9801 1.4 1.8139 2.2 1.9 2 2.0762 1.8962 1.8787 2.2114 2.0284 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
170 4.3171e-19 5.0907e-16 1.742 564.21 0.59557 0.63434 4.0443 0.90613 1.3835 3.6061 1.1175 3.0988 1.7471 3.1493 1.9 2.6 1.5 2.1426 1.4 1.7031 2.2 1.9 2 1.5903 1.6083 1.7996 2.4815 1.7048 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
536 4.3156e-19 1.6514e-15 13.276 3684.1 0.5967 0.63077 3.1538 1.0554 1.4986 4.5018 0.81013 3.0611 2.1369 2.4225 1.9 2.6 1.5 2.0596 1.4 2.0182 2.2 1.9 2 1.934 2.2538 1.8262 2.2457 1.6 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1116 4.2763e-19 4.344e-15 14.7 3859.3 0.60029 0.61932 2.8268 1.0145 1.3018 4.359 0.83821 4.1881 1.8086 2.7921 1.9 2.6 1.5 2.4814 1.4 2.4627 2.2 1.9 2 1.8152 2.0081 2.0117 1.9872 1.6461 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1031 4.2385e-19 3.4353e-15 11.07 3870.9 0.59789 0.62698 3.8434 1.1835 1.3632 4.0244 0.8467 4.1398 1.8247 2.7645 1.9 2.6 1.5 2.6089 1.4 1.7548 2.2 1.9 2 2.0178 1.713 1.8501 2.7622 1.7066 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
997 4.1391e-19 3.555e-16 1.9607 1247.1 0.59464 0.63727 3.9607 1.0532 1.276 3.2208 0.90783 2.943 1.7538 2.6254 1.9 2.6 1.5 1.9205 1.4 1.8852 2.2 1.9 2 1.8345 2.185 1.7226 2.118 1.44 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
210 4.0837e-19 1.0295e-15 1.1886 1892.8 0.59755 0.62805 4.0222 1.1347 1.2404 4.0801 1.1118 2.8009 1.5592 2.7529 1.9 2.6 1.5 2.631 1.4 2.3744 2.2 1.9 2 2.0558 1.8508 1.9841 2.3415 1.5914 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
876 4.0598e-19 4.0857e-16 1.8524 1043.8 0.59724 0.62905 3.9894 1.0796 1.3822 3.7071 0.96793 3.6732 1.9348 2.3717 1.9 2.6 1.5 2.5128 1.4 2.386 2.2 1.9 2 2.0632 1.5365 1.8731 2.6108 1.7606 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
658 4.0083e-19 4.8899e-16 1.7183 981.8 0.59815 0.62616 3.2775 1.0664 1.1309 3.3347 0.8722 3.4996 1.6381 2.5762 1.9 2.6 1.5 2.7036 1.4 1.9539 2.2 1.9 2 1.9224 1.9192 1.9481 2.0075 1.4416 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
418 3.997e-19 3.9342e-16 1.9116 2012 0.59738 0.62859 3.2006 1.1958 1.3175 3.7975 0.81728 3.015 2.0588 2.607 1.9 2.6 1.5 2.1867 1.4 2.3711 2.2 1.9 2 1.7878 2.0161 1.8912 2.4393 2.0355 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
305 3.9848e-19 5.4968e-16 1.6309 1164.6 0.59639 0.63154 3.9533 1.1603 1.0442 3.076 0.94483 3.1653 1.8429 2.6423 1.9 2.6 1.5 2.5399 1.4 2.4425 2.2 1.9 2 1.9346 2.1103 1.8453 2.3776 1.6218 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
818 3.9835e-19 5.7218e-16 1.6015 1110.7 0.59625 0.63219 4.0055 1.01 1.5319 4.1044 0.89514 2.8593 1.8317 2.3675 1.9 2.6 1.5 2.2591 1.4 2.4551 2.2 1.9 2 1.6546 2.0332 1.9798 2.1306 1.7268 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
30 3.91e-19 3.4949e-16 2.0319 2184.4 0.59721 0.62913 3.0415 1.0909 1.2822 3.5167 0.95398 3.252 1.699 2.8208 1.9 2.6 1.5 1.981 1.4 2.1609 2.2 1.9 2 1.7 2.1266 1.3906 1.9311 1.8101 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
893 3.9051e-19 1.9622e-15 11.031 3775.8 0.59715 0.62913 3.9823 0.93225 1.1145 4.2714 0.99952 3.788 1.9003 3.0343 1.9 2.6 1.5 1.9158 1.4 1.7352 2.2 1.9 2 1.6927 1.7058 1.5182 2.0458 1.6862 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
38 3.8808e-19 5.3239e-16 5.8289 3608.3 0.59619 0.62226 2.9736 1.2976 1.1637 4.2707 1.0076 3.2397 2.1495 2.5714 1.9 2.6 1.5 2.7257 1.4 2.5158 2.2 1.9 2 1.7432 2.0558 1.7251 2.2033 1.9233 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
506 3.8365e-19 1.7608e-15 9.4757 3788.1 0.59696 0.62997 3.5422 1.0692 1.2752 4.546 0.92484 3.226 1.7049 2.1672 1.9 2.6 1.5 2.0655 1.4 2.4892 2.2 1.9 2 1.9062 2.1677 1.8798 2.5903 1.5165 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1050 3.7142e-19 2.7941e-15 11.251 3852.7 0.59799 0.62608 3.7078 1.234 1.2174 4.4077 1.1439 3.2721 1.5174 2.8155 1.9 2.6 1.5 2.5705 1.4 1.7364 2.2 1.9 2 1.8606 1.952 1.6595 2.179 1.9717 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
569 3.7045e-19 6.8008e-16 3.4675 3175.6 0.59785 0.62709 3.5623 1.2304 1.1966 4.4626 1.0431 2.9839 1.546 3.0625 1.9 2.6 1.5 2.1897 1.4 2.3039 2.2 1.9 2 1.8421 2.097 1.4859 2.535 1.9864 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
579 3.6988e-19 3.3701e-16 0.045275 814.86 0.59674 0.63063 3.5147 0.93244 1.1086 3.7219 1.156 3.2834 2.1079 2.1723 1.9 2.6 1.5 2.3831 1.4 1.9369 2.2 1.9 2 1.8966 1.6454 2.0057 2.232 1.7948 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
719 3.6797e-19 2.4388e-16 2.3676 2387.7 0.59663 0.63099 3.2393 1.0034 1.2925 3.7176 1.0628 2.8703 1.4683 2.5892 1.9 2.6 1.5 2.442 1.4 1.7737 2.2 1.9 2 1.8152 2.1097 1.6133 2.0565 1.5576 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
370 3.6548e-19 3.7176e-16 1.8468 1395.7 0.5987 0.6244 3.163 0.89227 1.0412 3.9541 1.1528 3.6368 1.9924 2.677 1.9 2.6 1.5 2.524 1.4 2.3937 2.2 1.9 2 2.125 1.5736 1.4666 2.3011 1.8529 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
230 3.6471e-19 4.6768e-16 1.6865 1508.4 0.59777 0.62735 3.0607 1.0998 1.426 3.787 0.84815 2.9666 1.8711 2.6453 1.9 2.6 1.5 2.2203 1.4 2.4764 2.2 1.9 2 2.0498 2.2301 1.9433 1.9742 1.5657 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
746 3.603e-19 4.1435e-16 1.7597 888.61 0.59513 0.63574 4.1509 1.0086 1.3699 3.419 0.84863 3.5565 1.908 2.3192 1.9 2.6 1.5 1.9223 1.4 2.0329 2.2 1.9 2 2.259 2.0852 1.4302 2.2347 1.5778 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
384 3.6005e-19 9.4448e-16 1.1905 2050.2 0.59768 0.62765 3.0285 1.2478 1.2599 3.5128 1.0201 3.3882 2.0141 2.3754 1.9 2.6 1.5 2.1602 1.4 1.8673 2.2 1.9 2 2.2737 1.9772 2.0205 2.1642 1.8775 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1106 3.4679e-19 1.1291e-14 30.85 3944.1 0.59863 0.62461 2.9413 0.94862 1.2352 4.1034 1.0915 4.062 1.9001 3.1526 1.9 2.6 1.5 1.9901 1.4 2.2801 2.2 1.9 2 2.0034 2.039 1.6384 2.2281 1.5414 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
24 3.4333e-19 2.5349e-15 13.724 3809.2 0.59767 0.62767 3.1525 1.2675 1.3442 4.1453 0.93897 3.7532 2.0438 2.9322 1.9 2.6 1.5 2.418 1.4 2.1321 2.2 1.9 2 1.5873 2.1861 1.542 2.571 1.8921 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
368 3.3968e-19 9.4852e-16 1.0679 1464.9 0.59817 0.62589 2.9376 1.1927 1.5575 3.115 1.0495 3.9606 1.6871 2.1988 1.9 2.6 1.5 2.6914 1.4 2.3965 2.2 1.9 2 1.7049 1.6848 1.9126 2.2755 1.7853 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
222 3.3613e-19 3.5824e-15 16.633 3844.2 0.59984 0.62059 3.4332 1.2511 1.2011 4.3298 1.0908 3.8688 1.7282 3.1702 1.9 2.6 1.5 2.6955 1.4 2.4576 2.2 1.9 2 1.5898 1.5973 1.7339 2.2331 1.8795 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
135 3.2986e-19 2.1962e-15 7.8251 3900.3 0.59748 0.62829 3.0863 1.1809 1.3617 3.464 1.1826 4.0967 1.6988 2.337 1.9 2.6 1.5 2.1241 1.4 1.7216 2.2 1.9 2 1.6049 1.5872 1.6381 1.9839 1.6584 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
291 3.2934e-19 1.1016e-15 7.2392 3776.4 0.59858 0.62473 2.9411 1.2952 1.0737 3.5616 1.017 3.6393 1.6389 2.8508 1.9 2.6 1.5 1.9989 1.4 1.8644 2.2 1.9 2 2.0454 1.5426 1.8813 2.5362 1.659 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
866 3.2857e-19 2.2537e-15 10.927 3840.1 0.59844 0.62523 2.9561 1.2234 1.3068 4.0297 0.81776 3.882 1.6357 2.3538 1.9 2.6 1.5 2.7515 1.4 1.7028 2.2 1.9 2 1.7622 1.6496 1.569 2.7626 1.8398 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
272 3.2516e-19 5.0434e-16 1.5643 1831 0.59695 0.62977 3.3048 1.0674 1.2874 3.2385 0.93165 3.8753 1.8961 2.1615 1.9 2.6 1.5 2.2525 1.4 2.3864 2.2 1.9 2 2.1584 2.1901 1.9931 2.3979 1.5463 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
246 3.2261e-19 4.4719e-16 1.6303 1490.6 0.59713 0.6294 3.4969 1.072 1.1504 4.03 1.0719 2.9393 2.0579 2.5035 1.9 2.6 1.5 2.366 1.4 2.3687 2.2 1.9 2 2.0627 1.7243 1.7849 2.7073 1.928 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
94 3.2046e-19 3.1414e-16 1.8775 1651.9 0.59577 0.63369 3.0372 0.88305 1.2378 3.1325 1.1918 4.0014 2.1568 2.3411 1.9 2.6 1.5 2.1196 1.4 1.9902 2.2 1.9 2 2.237 1.9799 1.4077 2.5372 1.5095 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
545 3.0983e-19 6.2071e-16 6.8536 3682 0.59646 0.63153 2.8485 0.89947 1.2391 4.151 1.0914 3.0067 1.6226 2.6423 1.9 2.6 1.5 2.1757 1.4 1.7036 2.2 1.9 2 1.8958 2.2559 1.8124 2.5793 1.4102 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
715 3.0928e-19 6.9434e-16 1.2813 1857.7 0.59684 0.63031 3.0788 1.2679 1.3024 3.0572 1.1989 3.1225 1.7185 2.8403 1.9 2.6 1.5 2.2443 1.4 1.898 2.2 1.9 2 2.0049 1.7253 2.0324 2.4095 1.3664 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
247 3.0816e-19 4.8086e-16 1.5406 1096.5 0.59732 0.6288 3.8976 0.91738 1.1395 4.2649 1.0573 3.6301 1.5794 2.4768 1.9 2.6 1.5 2.5501 1.4 1.9278 2.2 1.9 2 1.6354 2.2257 1.9769 1.9699 1.463 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
592 3.0649e-19 1.9236e-16 2.2228 2067.3 0.59777 0.62735 3.577 1.0188 1.367 3.5573 0.90079 4.1174 1.7028 2.2956 1.9 2.6 1.5 2.3376 1.4 2.2314 2.2 1.9 2 1.7588 1.625 1.5517 2.2335 1.8836 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
352 3.047e-19 6.5164e-16 1.9592 2631.5 0.59618 0.63239 3.4595 1.2869 1.5502 3.5504 1.0522 3.068 2.0586 2.2175 1.9 2.6 1.5 2.0619 1.4 2.1702 2.2 1.9 2 2.0532 1.7555 1.574 2.0192 1.7543 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
498 2.9504e-19 1.025e-15 0.84959 1714.3 0.59802 0.62658 3.0744 1.0491 1.0777 3.185 1.0558 3.6439 1.8493 2.8937 1.9 2.6 1.5 1.9788 1.4 2.3205 2.2 1.9 2 1.5741 1.5386 1.4911 1.9744 1.8269 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
984 2.9482e-19 1.7886e-15 7.0927 3899.1 0.59835 0.62553 2.9109 1.0901 1.2514 4.4038 0.91169 3.2661 1.8421 2.18 1.9 2.6 1.5 2.2152 1.4 1.7764 2.2 1.9 2 2.2113 1.52 1.557 2.0833 1.5399 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
627 2.88e-19 4.3851e-16 1.5587 1103.5 0.59673 0.63066 2.8022 0.88863 1.5564 3.5662 0.95315 3.111 2.0017 3.0516 1.9 2.6 1.5 2.4983 1.4 2.0505 2.2 1.9 2 1.6763 2.0443 1.3857 2.0002 1.4062 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
844 2.8308e-19 5.5086e-16 0.11009 742.52 0.59504 0.63601 4.0987 0.98526 1.3437 3.0582 1.1219 2.9859 2.05 3.1586 1.9 2.6 1.5 2.5418 1.4 2.4377 2.2 1.9 2 2.0338 1.9678 1.7146 2.7999 1.3989 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
780 2.7158e-19 2.5876e-16 2.1415 2396.1 0.59591 0.63328 3.8325 1.1219 1.4049 3.2098 0.90748 3.9828 2.1282 2.7712 1.9 2.6 1.5 1.8716 1.4 2.3877 2.2 1.9 2 1.6915 2.0446 1.9922 2.6907 1.7135 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
815 2.6634e-19 3.4533e-16 1.6753 1126.5 0.59726 0.62898 3.231 0.95517 1.159 3.5426 1.099 3.536 1.9682 2.5807 1.9 2.6 1.5 2.1319 1.4 2.1174 2.2 1.9 2 2.1642 1.7934 1.8495 2.3568 1.5882 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
934 2.626e-19 1.879e-17 15.969 2801.4 0.59478 0.63682 4.0468 1.0062 1.2581 3.5424 1.1413 3.651 2.1385 3.0205 1.9 2.6 1.5 2.2104 1.4 1.9616 2.2 1.9 2 1.5472 2.1297 1.5088 2.4569 1.3908 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1044 2.5569e-19 8.2874e-16 0.91322 1079 0.59726 0.62897 2.8617 0.98725 1.4398 3.4017 1.0324 3.6472 2.0675 2.9075 1.9 2.6 1.5 1.9915 1.4 2.4047 2.2 1.9 2 2.2739 2.1266 1.6086 2.496 1.7487 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
870 2.5242e-19 2.7634e-16 1.8151 1857.6 0.59763 0.6278 2.9998 1.1706 1.2339 3.2979 0.98976 3.4403 2.0573 2.914 1.9 2.6 1.5 2.0455 1.4 2.2024 2.2 1.9 2 2.1656 1.8154 1.6467 2.2146 1.6022 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
367 2.4784e-19 1.0048e-15 0.24192 2261.7 0.59679 0.63047 3.0177 1.2404 1.4732 3.2449 1.1201 2.8771 1.7313 2.4425 1.9 2.6 1.5 2.3372 1.4 2.1745 2.2 1.9 2 2.0518 1.8188 2.0285 2.8022 2.0176 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
365 2.4559e-19 4.3379e-16 1.4477 1206.8 0.59805 0.62728 3.1494 1.0572 1.3212 3.3697 0.84645 3.4444 1.6275 2.5413 1.9 2.6 1.5 2.5047 1.4 2.3427 2.2 1.9 2 2.2634 2.1579 1.8524 2.2473 1.3808 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
42 2.423e-19 2.727e-16 1.7948 1846.8 0.59603 0.63288 3.7149 1.0715 1.2792 3.7972 0.95723 3.6334 2.0746 2.3829 1.9 2.6 1.5 1.9962 1.4 1.7601 2.2 1.9 2 1.9638 1.9007 1.5688 2.4089 1.9191 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
348 2.4142e-19 3.0691e-15 4.3895 3850 0.59688 0.63019 4.1603 1.1626 1.3704 4.048 1.1559 4.1622 1.5116 2.4855 1.9 2.6 1.5 1.9462 1.4 1.8582 2.2 1.9 2 1.6779 1.7804 1.4851 2.0922 1.8059 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
834 2.4067e-19 4.5644e-16 1.3921 1014.7 0.59832 0.62557 3.1861 0.99364 1.2899 3.323 0.95946 3.7878 1.4653 3.1757 1.9 2.6 1.5 1.8936 1.4 2.1899 2.2 1.9 2 1.9898 1.5787 1.9951 2.7947 1.8316 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
159 2.3755e-19 1.5415e-15 2.0501 2958.9 0.5974 0.62848 3.0558 1.1196 1.0752 3.6016 1.1132 3.4432 1.5392 2.4065 1.9 2.6 1.5 1.9639 1.4 2.0671 2.2 1.9 2 1.7897 2.2589 1.6582 1.9288 1.7975 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
378 2.3647e-19 3.064e-15 16.022 3890.8 0.59975 0.62097 3.1212 1.1327 1.0723 4.466 0.9047 4.0136 1.8377 2.6743 1.9 2.6 1.5 2.441 1.4 2.4027 2.2 1.9 2 1.9334 1.6028 1.9573 2.4624 1.4382 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
906 2.3162e-19 5.2933e-16 1.2436 1383 0.59642 0.63163 3.8554 1.1996 1.2959 3.4075 1.0279 3.0888 1.6731 2.8771 1.9 2.6 1.5 2.3406 1.4 2.1296 2.2 1.9 2 1.7538 1.8367 1.4297 2.3652 1.9283 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
841 2.3122e-19 6.6375e-15 26.448 3949.8 0.59681 0.63043 3.2154 1.1274 1.3991 4.4951 1.1509 3.3833 2.1281 3.2349 1.9 2.6 1.5 2.1496 1.4 1.7474 2.2 1.9 2 2.0995 2.1466 1.5798 2.7262 1.5657 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1092 2.3009e-19 1.7256e-16 2.0541 1516.3 0.59801 0.62659 3.7824 1.1401 1.3742 4.0975 1.1715 3.0878 1.4565 2.5619 1.9 2.6 1.5 2.664 1.4 1.8707 2.2 1.9 2 2.1771 1.5483 1.8895 2.2389 1.7236 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1083 2.2924e-19 1.4969e-15 13.043 3794.8 0.59654 0.63126 3.2316 1.0541 1.4318 3.622 0.84159 3.7832 1.5453 2.5515 1.9 2.6 1.5 2.0247 1.4 2.0923 2.2 1.9 2 1.6974 1.7751 1.4645 2.7786 1.4526 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
560 2.2621e-19 1.769e-15 14.794 3805.7 0.59682 0.63022 4.0697 1.2948 1.3239 4.2235 0.8976 3.7695 2.0167 2.1907 1.9 2.6 1.5 2.2137 1.4 2.4525 2.2 1.9 2 1.9743 1.7669 1.4511 2.514 1.6575 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
207 2.2418e-19 1.6292e-15 0.29853 2553.6 0.5971 0.62948 2.8635 0.91206 1.0935 3.4207 0.92805 3.5101 1.9453 2.2522 1.9 2.6 1.5 2.5768 1.4 1.8004 2.2 1.9 2 1.731 1.9096 1.5479 2.1471 1.685 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
765 2.24e-19 5.801e-16 3.7158 3328.8 0.59824 0.62568 3.4552 1.1926 1.0625 4.2289 0.97866 3.0162 1.8055 2.851 1.9 2.6 1.5 2.0745 1.4 2.5025 2.2 1.9 2 2.0091 1.5594 1.3874 2.4612 1.9308 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
682 2.1975e-19 4.1502e-15 5.1997 4088.8 0.59924 0.62266 2.8838 1.2588 1.1175 4.2434 1.0737 4.0017 1.978 2.2329 1.9 2.6 1.5 1.9411 1.4 2.5116 2.2 1.9 2 2.1398 2.1102 1.894 2.0737 1.9329 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
67 2.188e-19 2.4135e-16 1.7889 999.2 0.59565 0.63409 3.4688 1.1733 1.5309 3.1107 1.1027 3.1667 1.8335 2.9538 1.9 2.6 1.5 2.0076 1.4 2.0679 2.2 1.9 2 2.1504 1.9932 1.9259 2.6427 1.4351 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
849 2.1684e-19 1.6089e-15 8.5038 3905.9 0.59658 0.63114 3.3057 1.307 1.2513 3.5545 0.88692 3.5951 1.9299 2.5726 1.9 2.6 1.5 2.2352 1.4 1.8872 2.2 1.9 2 1.8721 2.0472 1.5879 2.755 1.8422 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1025 2.1356e-19 1.7404e-15 7.3626 3951.9 0.59657 0.63117 3.1649 1.1547 1.1575 3.9117 0.96713 3.4979 2.0466 2.4595 1.9 2.6 1.5 2.0156 1.4 1.9178 2.2 1.9 2 1.5543 1.8739 1.4162 2.338 1.7753 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1064 2.0999e-19 6.1493e-15 21.515 3995.1 0.59791 0.62692 3.7546 1.2748 1.209 4.4078 1.1978 3.7263 1.6305 3.0599 1.9 2.6 1.5 1.9647 1.4 2.4557 2.2 1.9 2 2.0214 1.9695 1.9355 2.8313 1.5225 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
996 2.077e-19 7.6507e-16 16.892 3628 0.59736 0.62866 3.6118 1.3044 1.3455 4.2465 0.99217 3.3826 1.8673 2.8673 1.9 2.6 1.5 2.4261 1.4 2.0507 2.2 1.9 2 2.13 2.1816 1.7879 2.7862 1.8037 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
17 2.0754e-19 7.5675e-16 0.78912 1730.3 0.5973 0.62887 3.3925 1.1128 1.3165 3.1913 0.84425 3.3439 1.593 2.5835 1.9 2.6 1.5 2.4165 1.4 2.2742 2.2 1.9 2 1.7206 1.8912 1.9005 2.2264 1.54 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
327 2.0243e-19 2.0185e-16 1.9396 2139 0.59778 0.62731 3.2397 1.1249 1.3596 3.6345 0.82267 3.8445 1.8704 2.5484 1.9 2.6 1.5 2.3066 1.4 2.4203 2.2 1.9 2 1.6174 1.6007 1.7021 2.8401 1.9688 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1038 2.0225e-19 4.6677e-16 1.233 779.46 0.59733 0.62876 3.9692 0.99023 1.3067 4.3798 0.96278 3.6886 1.6893 2.9712 1.9 2.6 1.5 2.6186 1.4 1.936 2.2 1.9 2 2.0282 1.6759 1.5235 2.8522 1.4287 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
269 2.0103e-19 2.9955e-15 10.467 4004.1 0.5972 0.62915 3.613 0.96305 1.5048 4.2127 0.91789 4.1153 1.6173 2.4428 1.9 2.6 1.5 1.9182 1.4 1.7427 2.2 1.9 2 2.0767 1.6696 1.3957 2.2401 1.4882 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
604 1.9975e-19 6.3469e-16 0.93425 625.44 0.59778 0.62731 4.1713 0.94133 1.0716 3.4032 1.0717 4.1204 1.7614 2.6265 1.9 2.6 1.5 2.6986 1.4 2.5132 2.2 1.9 2 1.5911 1.952 1.7232 2.0788 2.0142 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1058 1.9856e-19 3.3231e-16 1.4878 807.57 0.59679 0.63046 3.7798 1.0326 1.3848 3.874 1.1965 3.2152 1.8433 2.7454 1.9 2.6 1.5 2.2583 1.4 1.8517 2.2 1.9 2 2.0548 1.9418 1.9487 2.2152 1.9079 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
288 1.9667e-19 8.2438e-16 0.52084 1883.4 0.59516 0.6357 3.7142 1.2758 1.2445 3.2661 1.1178 2.9638 1.944 2.2793 1.9 2.6 1.5 2.0956 1.4 1.7407 2.2 1.9 2 1.7628 2.2639 2.0063 1.9348 1.7283 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1110 1.9385e-19 3.2164e-16 1.6814 2305.6 0.59589 0.62241 3.0089 1.2825 1.1784 3.4435 1.036 3.8946 1.6914 2.6607 1.9 2.6 1.5 2.156 1.4 2.0357 2.2 1.9 2 2.2426 1.614 1.5697 2.5677 2.0307 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1013 1.8986e-19 5.0279e-15 19.476 3994.9 0.5978 0.62685 3.6146 1.2633 1.313 4.2146 1.1902 3.4663 1.7073 3.1143 1.9 2.6 1.5 1.9466 1.4 2.4358 2.2 1.9 2 1.5603 1.8322 1.7728 1.9713 1.3914 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
924 1.8967e-19 2.5681e-16 1.6499 1603.6 0.59585 0.63343 3.1516 1.0647 1.3111 3.5089 1.0546 3.0611 1.8782 2.8558 1.9 2.6 1.5 1.9918 1.4 1.9773 2.2 1.9 2 1.9315 2.232 1.8752 2.6766 1.6206 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
578 1.8833e-19 2.6494e-16 1.6162 918.76 0.5955 0.63419 3.8886 1.0298 1.5364 3.6832 0.97187 3.4439 1.6845 2.5979 1.9 2.6 1.5 2.1968 1.4 2.0553 2.2 1.9 2 1.7142 2.0159 1.4105 2.5126 1.8489 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
310 1.8824e-19 2.0675e-15 8.0551 3995 0.59792 0.62689 3.6648 1.0737 1.0472 4.5474 0.99855 4.0652 1.9218 2.6059 1.9 2.6 1.5 1.9416 1.4 2.4433 2.2 1.9 2 1.5865 2.1153 1.5664 1.9497 1.4384 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
816 1.8822e-19 1.6304e-16 0.042835 800.62 0.59557 0.63434 3.3106 0.93593 1.4373 3.2541 0.92802 2.9196 2.0824 3.0965 1.9 2.6 1.5 2.4172 1.4 2.3272 2.2 1.9 2 1.6041 1.6725 1.5121 2.828 1.4942 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
652 1.8728e-19 4.293e-16 1.2401 1276 0.59484 0.63663 3.7644 0.93237 1.4506 3.2876 0.92604 3.2359 1.6525 2.2639 1.9 2.6 1.5 2.0558 1.4 1.8134 2.2 1.9 2 1.5458 1.5404 1.5403 2.2386 1.4612 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1030 1.8617e-19 1.6133e-15 14.36 3832.2 0.59641 0.63152 3.4688 1.1917 1.493 3.9982 1.0806 3.9135 1.9119 2.3469 1.9 2.6 1.5 1.9193 1.4 2.0452 2.2 1.9 2 1.72 1.8175 1.9334 2.6106 1.4948 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
385 1.7799e-19 6.3879e-16 0.29031 1385.1 0.59612 0.63262 3.337 1.0179 1.4066 3.5538 0.94611 2.8207 2.1441 2.8773 1.9 2.6 1.5 2.0839 1.4 1.9621 2.2 1.9 2 1.9655 1.9823 1.742 2.2037 1.7864 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
82 1.774e-19 3.6519e-16 1.9885 2633.3 0.5969 0.63012 4.1558 1.3135 1.2251 3.545 0.83035 3.9122 1.7425 2.2271 1.9 2.6 1.5 2.5478 1.4 2.0493 2.2 1.9 2 1.9924 2.1076 1.6645 2.5376 2.0339 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
295 1.7564e-19 3.1933e-16 1.5542 2217.3 0.59608 0.63273 3.6465 1.1809 1.0598 3.253 0.89779 3.106 1.5978 2.5749 1.9 2.6 1.5 2.3969 1.4 1.9306 2.2 1.9 2 1.6087 2.034 2.003 2.7773 1.7124 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
759 1.7458e-19 6.8569e-16 0.81366 2120 0.59712 0.62943 2.9576 1.1138 1.3677 3.3169 0.98064 3.2183 1.6489 2.3935 1.9 2.6 1.5 2.1618 1.4 2.3253 2.2 1.9 2 1.9574 2.0436 1.5632 2.0957 1.6524 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
543 1.7239e-19 2.1368e-16 1.707 928.62 0.59765 0.62774 3.2995 0.89259 1.1554 3.3163 1.1695 3.8487 1.4518 3.1081 1.9 2.6 1.5 2.2954 1.4 1.8328 2.2 1.9 2 1.9577 1.7796 1.7405 2.7345 1.8557 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
992 1.6906e-19 4.6501e-16 1.0838 1536.8 0.59651 0.63136 3.2635 1.1323 1.2338 3.1982 1.0856 3.1976 1.7938 2.1682 1.9 2.6 1.5 2.6512 1.4 1.8146 2.2 1.9 2 1.7002 1.5776 1.5517 1.9723 1.5009 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1143 1.6841e-19 3.8987e-15 24.909 3918.7 0.59781 0.62724 2.8169 1.1027 1.5473 4.3336 1.1256 3.5216 1.5915 3.0736 1.9 2.6 1.5 2.1536 1.4 2.2742 2.2 1.9 2 1.5778 2.2234 1.8069 2.4872 1.42 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
106 1.6748e-19 4.097e-16 1.1836 1014.1 0.59647 0.63149 4.0668 1.2119 1.3979 3.1521 0.95191 3.6145 2.0465 2.5607 1.9 2.6 1.5 1.9539 1.4 2.4669 2.2 1.9 2 1.7895 1.6022 2.0278 2.2698 1.7514 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1117 1.642e-19 1.8143e-15 4.4173 3829.2 0.59792 0.62668 3.7138 1.0111 1.117 4.5583 0.84186 2.9383 1.7512 2.4734 1.9 2.6 1.5 2.278 1.4 2.4194 2.2 1.9 2 2.139 1.9807 1.7257 2.2185 1.6883 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
227 1.6408e-19 6.6238e-16 0.44322 1407 0.59775 0.62744 3.1607 1.183 1.5192 3.4271 1.1004 3.2539 1.6185 2.5506 1.9 2.6 1.5 2.1823 1.4 2.2617 2.2 1.9 2 2.1815 1.8664 1.9382 2.2568 1.8867 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
923 1.6187e-19 3.169e-16 1.4756 2174.3 0.59643 0.6316 3.189 1.0546 1.3367 3.8114 1.1763 3.1585 1.9314 2.2385 1.9 2.6 1.5 2.0571 1.4 2.3766 2.2 1.9 2 2.1376 2.0006 1.7304 2.5095 1.7041 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
320 1.6186e-19 5.1425e-16 0.9369 1344.8 0.59602 0.6329 3.4393 1.0678 1.2866 3.2041 0.96332 3.179 1.5422 2.57 1.9 2.6 1.5 1.9749 1.4 2.3107 2.2 1.9 2 1.8811 2.0446 1.8117 2.7032 1.679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
330 1.6122e-19 3.994e-16 1.1723 740.12 0.59654 0.63126 3.7086 0.96127 1.3914 3.742 0.87651 3.5938 1.6852 2.7631 1.9 2.6 1.5 2.2938 1.4 1.7834 2.2 1.9 2 1.5207 1.8976 1.8331 2.6998 2.0207 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
453 1.6082e-19 3.0112e-16 1.4019 882.53 0.59622 0.63199 3.5026 0.91691 1.2685 3.6664 1.0782 3.4722 1.582 2.714 1.9 2.6 1.5 2.4757 1.4 2.1166 2.2 1.9 2 1.5704 2.1515 1.5331 2.7305 1.8601 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
782 1.6022e-19 6.3584e-16 0.7537 2044.6 0.5948 0.63676 3.6357 1.0926 1.1395 3.1595 1.0673 3.0353 2.0256 2.1898 1.9 2.6 1.5 2.372 1.4 2.0239 2.2 1.9 2 2.0386 2.2542 1.6437 2.4087 1.5979 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1068 1.5998e-19 3.976e-16 4.9343 3643.3 0.59784 0.62714 3.0517 1.1454 1.2711 3.7745 1.1899 4.1688 1.7298 2.1621 1.9 2.6 1.5 2.126 1.4 2.4723 2.2 1.9 2 2.1312 1.94 1.424 2.509 1.7704 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1085 1.5995e-19 6.4165e-15 23.628 4039.3 0.59561 0.63421 3.7301 1.1991 1.3878 4.5137 1.1766 3.1126 2.0691 3.2237 1.9 2.6 1.5 1.9413 1.4 1.8186 2.2 1.9 2 1.7788 2.2113 1.686 2.762 1.5473 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
641 1.5698e-19 4.5654e-16 1.0253 1071.3 0.59573 0.63382 4.1238 1.0012 1.1567 3.283 0.93505 3.3502 1.6528 2.4692 1.9 2.6 1.5 2.4126 1.4 2.0877 2.2 1.9 2 2.0666 1.5913 1.6284 2.748 1.3616 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1018 1.5682e-19 5.1792e-16 1.2835 2421.6 0.59499 0.63618 3.4912 1.069 1.2612 3.7883 1.0618 2.9476 2.06 2.2004 1.9 2.6 1.5 2.0586 1.4 1.7248 2.2 1.9 2 2.2363 2.2539 1.6648 2.4581 1.6927 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
410 1.5669e-19 2.638e-15 10.252 4032.6 0.59514 0.62293 2.8913 1.1932 1.3503 4.3681 1.1298 3.7151 1.7324 2.6491 1.9 2.6 1.5 2.1554 1.4 2.2548 2.2 1.9 2 1.875 2.1635 1.3976 2.2352 1.9104 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
526 1.5492e-19 5.0775e-16 0.90073 1048.4 0.5976 0.6279 3.5644 1.2326 1.537 3.3108 1.0509 3.7772 1.549 2.6861 1.9 2.6 1.5 2.4247 1.4 2.1381 2.2 1.9 2 2.1873 2.1781 1.5204 2.1261 2.0304 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
556 1.5168e-19 4.4021e-16 7.6699 3737.7 0.59715 0.62933 3.262 1.2796 1.2586 3.5561 1.097 3.595 2.1197 2.5662 1.9 2.6 1.5 2.5716 1.4 2.2412 2.2 1.9 2 2.0299 1.7106 1.5028 2.7059 1.6679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1034 1.4969e-19 1.5217e-16 1.8617 1809.6 0.59718 0.62923 3.247 1.1725 1.4016 3.3494 0.93243 3.6474 1.6849 2.5207 1.9 2.6 1.5 1.9824 1.4 2.0439 2.2 1.9 2 1.8741 1.7387 1.8714 2.5716 1.8829 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
113 1.4918e-19 2.4362e-16 1.5196 1750.5 0.59822 0.62592 4.1845 1.25 1.0611 4.0889 0.91892 3.2277 1.8946 2.2717 1.9 2.6 1.5 2.525 1.4 2.2196 2.2 1.9 2 2.2598 1.5716 1.7668 2.0417 1.9555 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
994 1.4838e-19 1.0156e-15 3.4871 3451.6 0.59795 0.62627 3.2967 1.1094 1.3051 4.2424 0.94485 3.2046 1.447 2.2674 1.9 2.6 1.5 2.2414 1.4 2.4528 2.2 1.9 2 1.862 1.904 1.4667 2.1393 1.7681 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
102 1.4709e-19 3.213e-16 1.3731 2135.4 0.59726 0.62899 3.2611 1.0322 1.1645 3.7005 0.84047 3.6645 2.0903 2.1873 1.9 2.6 1.5 2.137 1.4 2.4808 2.2 1.9 2 2.0997 2.1106 1.3781 2.1761 1.8227 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
314 1.4285e-19 5.57e-16 0.65205 665.57 0.59681 0.63041 3.8162 0.95078 1.185 3.269 0.93427 3.5424 2.0276 3.1311 1.9 2.6 1.5 2.3223 1.4 2.4032 2.2 1.9 2 1.7507 1.8534 1.5495 2.3631 1.7707 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
289 1.4123e-19 5.7113e-16 0.64497 1875 0.59634 0.6319 2.8158 1.0736 1.2992 3.205 1.0975 3.2815 1.8112 2.4104 1.9 2.6 1.5 2.0726 1.4 1.8098 2.2 1.9 2 2.043 2.1787 1.5799 2.0453 1.6544 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
110 1.3582e-19 2.0017e-16 1.5823 875.23 0.59563 0.63416 3.9928 0.89928 1.0843 3.5745 1.0858 3.1684 2.1339 2.6334 1.9 2.6 1.5 2.7395 1.4 2.047 2.2 1.9 2 2.0863 2.223 1.6803 2.4493 1.5934 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
427 1.3553e-19 1.4219e-15 5.1185 3960.6 0.59808 0.62635 3.1386 1.1943 1.294 3.8989 0.82088 3.4461 1.4646 2.294 1.9 2.6 1.5 2.4924 1.4 2.3771 2.2 1.9 2 2.0466 1.9748 1.4522 2.399 1.4863 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
486 1.3521e-19 2.9288e-15 4.6189 4013.4 0.59619 0.63236 3.1975 1.0147 1.3894 4.4992 1.1745 3.3138 1.9258 2.1725 1.9 2.6 1.5 1.9582 1.4 1.813 2.2 1.9 2 1.657 2.054 1.5282 2.1772 1.8144 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
593 1.3305e-19 1.5575e-16 1.7773 1928 0.59668 0.63081 3.2889 1.0189 1.1347 3.4468 1.0331 3.9167 1.8625 2.3442 1.9 2.6 1.5 2.4527 1.4 1.6809 2.2 1.9 2 2.2495 2.273 1.7449 2.6595 1.7915 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
810 1.2992e-19 1.1245e-15 17.869 3788.2 0.59642 0.63166 3.6533 1.004 1.4673 4.544 1.1702 2.8053 1.9931 3.0147 1.9 2.6 1.5 1.9417 1.4 2.4512 2.2 1.9 2 1.5508 1.5981 1.424 2.2616 1.5165 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
14 1.2955e-19 1.7335e-14 34.277 4205.9 0.59823 0.62588 2.9555 1.0824 1.193 4.2934 1.1924 3.9981 1.9976 3.2069 1.9 2.6 1.5 1.899 1.4 2.2492 2.2 1.9 2 1.8599 2.1191 1.9641 2.6322 1.554 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
56 1.278e-19 9.3706e-16 6.0414 3948.6 0.59407 0.63909 4.063 1.2256 1.2661 3.6874 1.1492 3.164 1.901 2.1747 1.9 2.6 1.5 2.1224 1.4 1.7722 2.2 1.9 2 1.6283 1.8928 1.8151 2.8083 1.492 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
667 1.2638e-19 3.3719e-16 1.1062 828.33 0.59639 0.63169 3.7128 1.0693 1.3462 3.5594 0.94847 2.875 1.7463 2.4564 1.9 2.6 1.5 1.9465 1.4 2.4479 2.2 1.9 2 1.9206 1.677 1.6997 2.0942 1.5392 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
174 1.2523e-19 9.7636e-16 11.167 3861.4 0.59841 0.62531 3.0537 1.1039 1.2212 4.2473 1.0459 3.7306 1.6 2.684 1.9 2.6 1.5 2.5587 1.4 1.894 2.2 1.9 2 2.157 2.1732 1.6325 2.5437 1.725 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
896 1.2482e-19 2.3603e-15 6.117 4138.9 0.59805 0.62648 2.9022 1.2976 1.456 3.657 0.88452 3.9135 1.5335 2.1718 1.9 2.6 1.5 2.0475 1.4 2.4124 2.2 1.9 2 2.1137 2.1748 1.5172 2.2701 1.6791 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1016 1.2248e-19 2.9855e-16 1.1865 927.15 0.59753 0.62811 4.1113 1.0763 1.3019 3.5414 1.0016 3.8193 1.5805 2.3267 1.9 2.6 1.5 2.5399 1.4 2.3244 2.2 1.9 2 1.8711 1.5802 1.8454 2.4038 1.8576 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
6 1.2242e-19 2.7597e-15 1.2478 2990.2 0.59747 0.6283 4.1402 1.2316 1.1309 4.2923 1.1982 2.893 1.6527 2.6467 1.9 2.6 1.5 2.4602 1.4 2.3985 2.2 1.9 2 1.8781 1.6808 1.9993 2.4809 1.7126 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
392 1.2114e-19 3.5379e-16 1.021 965.4 0.59683 0.63035 3.6278 0.94926 1.4921 4.4684 0.98042 3.6556 1.8234 2.4919 1.9 2.6 1.5 2.0501 1.4 2.1738 2.2 1.9 2 2.2365 1.8437 1.3683 2.4726 1.388 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
34 1.2035e-19 8.8687e-16 6.634 3946.9 0.59805 0.62649 3.6456 1.034 1.0822 4.4875 1.0205 4.1953 1.8956 2.6417 1.9 2.6 1.5 2.0043 1.4 2.1801 2.2 1.9 2 2.1773 2.1642 1.4757 2.4973 1.9685 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
544 1.2035e-19 7.0004e-15 22.618 4122.4 0.59798 0.62671 3.3948 1.1541 1.1569 4.2062 0.81118 3.4186 1.5183 2.9426 1.9 2.6 1.5 2.5622 1.4 2.5075 2.2 1.9 2 1.5787 2.2655 1.456 2.4716 1.404 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1001 1.2031e-19 1.3602e-16 0.057104 1574.1 0.59641 0.63166 3.6082 1.1085 1.1165 3.5229 1.0888 3.4664 2.0866 2.3646 1.9 2.6 1.5 2.4605 1.4 2.2409 2.2 1.9 2 2.0719 2.2395 1.8636 2.7201 1.9874 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
264 1.1955e-19 1.2658e-15 15.067 3862.7 0.59948 0.62203 2.984 1.1857 1.0451 4.2013 1.0435 3.7591 1.9155 2.6133 1.9 2.6 1.5 2.474 1.4 2.4666 2.2 1.9 2 1.7631 1.5522 1.889 2.2755 1.4842 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
372 1.1921e-19 1.2598e-15 6.825 4015.7 0.59748 0.62829 2.9077 1.2592 1.3179 3.899 0.87996 3.1903 1.6406 3.0473 1.9 2.6 1.5 2.4592 1.4 1.8328 2.2 1.9 2 1.8814 2.2402 1.4612 2.6749 1.7247 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
460 1.1789e-19 1.2491e-15 3.5832 3571 0.59759 0.62793 2.9014 1.3126 1.4268 3.4174 0.84048 3.9903 2.048 2.5162 1.9 2.6 1.5 1.8712 1.4 2.1363 2.2 1.9 2 1.8626 2.0146 1.9015 2.4728 1.9182 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
656 1.1771e-19 3.5282e-15 17.096 4045.7 0.59794 0.62683 3.562 1.1347 1.1092 3.9274 0.9168 3.7863 1.8195 3.0566 1.9 2.6 1.5 2.4023 1.4 1.9552 2.2 1.9 2 2.1157 2.2539 1.5854 2.2947 1.6452 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
411 1.118e-19 3.2445e-15 11.182 4124.2 0.59712 0.62941 3.8442 1.3085 1.3052 3.7521 0.81316 3.6333 1.6008 3.0741 1.9 2.6 1.5 2.3913 1.4 1.7674 2.2 1.9 2 1.765 2.1644 1.9303 2.7804 1.7889 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
845 1.1133e-19 3.9689e-16 0.97545 2194 0.59823 0.62589 3.1108 1.2323 1.1168 3.3551 1.1265 3.208 1.8665 2.8393 1.9 2.6 1.5 2.6402 1.4 2.084 2.2 1.9 2 1.594 1.7775 1.921 2.0414 1.9033 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
474 1.1009e-19 2.1209e-16 1.3799 1048.4 0.59611 0.63263 4.1699 1.2458 1.5197 3.0926 0.94957 3.3306 1.8139 2.9066 1.9 2.6 1.5 2.1178 1.4 2.0584 2.2 1.9 2 1.7445 1.5833 1.6845 2.2828 1.9717 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
976 1.099e-19 2.8076e-16 1.1453 826.33 0.59643 0.63162 4.1105 0.99432 1.1983 3.429 1.0619 3.5049 1.6259 2.4447 1.9 2.6 1.5 2.5455 1.4 2.0809 2.2 1.9 2 2.0233 2.2417 1.7624 2.0492 1.647 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1122 1.0849e-19 2.3309e-16 1.3081 1766.8 0.59605 0.63281 3.7734 1.1905 1.489 3.3312 1.0965 3.4339 1.8584 2.3069 1.9 2.6 1.5 2.626 1.4 1.9567 2.2 1.9 2 2.1587 2.1918 1.6485 2.1596 1.7317 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
926 1.0734e-19 6.4911e-15 31.469 4064.1 0.59995 0.62041 2.8203 1.1683 1.0875 3.486 0.81041 4.1495 1.5183 3.1784 1.9 2.6 1.5 2.7247 1.4 2.1743 2.2 1.9 2 2.1323 1.9373 1.4406 2.2196 1.3921 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
681 1.0698e-19 9.2863e-15 24.859 4183.6 0.59759 0.62794 4.0516 1.1504 1.0603 3.6298 0.91738 4.0511 1.5865 3.2269 1.9 2.6 1.5 2.4462 1.4 1.9093 2.2 1.9 2 1.8909 2.2319 1.4882 2.1366 1.4746 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
710 1.0673e-19 2.949e-15 3.4525 3721.1 0.59689 0.63014 3.9865 1.3163 1.1911 4.1993 1.0969 3.1054 1.6807 2.5004 1.9 2.6 1.5 2.0338 1.4 2.0672 2.2 1.9 2 1.8936 2.1083 1.9238 2.0326 1.6365 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
625 1.0639e-19 2.7331e-16 1.1408 1104.7 0.5953 0.63518 3.9883 0.88945 1.2302 4.0621 0.91066 2.822 2.1314 2.4693 1.9 2.6 1.5 1.9889 1.4 2.2933 2.2 1.9 2 2.2075 2.2665 1.7525 2.5463 1.7399 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
219 1.061e-19 3.0596e-16 1.0571 1818 0.5976 0.6277 3.5619 1.2791 1.4386 3.324 1.0931 3.859 1.512 2.51 1.9 2.6 1.5 2.2882 1.4 1.8128 2.2 1.9 2 2.1236 1.6249 1.5167 2.2779 2.0345 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
720 1.0587e-19 6.9381e-15 25.809 4119.9 0.59772 0.6279 3.0018 0.97182 1.3486 4.4793 0.96527 3.4418 1.7589 3.0947 1.9 2.6 1.5 1.8417 1.4 2.3267 2.2 1.9 2 1.5322 2.1257 1.7796 2.5726 1.5774 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
324 1.0558e-19 1.4922e-16 1.6982 2138.7 0.59694 0.63002 3.2188 0.95873 1.155 3.4473 0.89764 3.8926 1.9323 2.3896 1.9 2.6 1.5 2.546 1.4 2.2817 2.2 1.9 2 1.5385 2.1642 1.7278 2.6579 1.8534 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
551 1.0445e-19 3.624e-16 0.83551 1341.2 0.59772 0.62791 2.9321 0.91416 1.5149 3.9664 0.8812 3.5002 1.9546 2.357 1.9 2.6 1.5 2.4744 1.4 2.3555 2.2 1.9 2 1.7906 1.7031 1.8984 2.8556 1.8708 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
925 1.0357e-19 4.1115e-16 0.62245 1505.4 0.5962 0.63238 3.3729 1.2134 1.4427 3.2239 0.85933 3.2315 1.8532 2.8794 1.9 2.6 1.5 2.3142 1.4 2.4738 2.2 1.9 2 1.7811 2.2058 1.4368 2.7738 1.896 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
711 1.0311e-19 3.5999e-16 0.27427 791.11 0.59588 0.63335 3.3661 0.93407 1.4945 3.1733 0.91136 3.2601 1.7261 2.8823 1.9 2.6 1.5 2.0755 1.4 2.0258 2.2 1.9 2 1.7592 2.2475 1.8324 2.1395 1.4911 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
647 1.0003e-19 3.1076e-16 0.95998 1291.2 0.59712 0.62943 3.0644 0.894 1.4577 3.4642 1.0241 4.0774 1.7821 2.5804 1.9 2.6 1.5 2.2639 1.4 2.1679 2.2 1.9 2 1.6868 2.1353 1.6336 2.52 2.0036 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
294 9.7508e-20 3.6031e-15 16.739 4091.8 0.59617 0.63243 3.87 1.1867 1.0539 3.6015 0.81347 3.6003 2.017 3.0003 1.9 2.6 1.5 1.9178 1.4 2.0168 2.2 1.9 2 1.7357 1.662 1.4886 2.7572 1.498 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
792 9.7162e-20 9.8466e-16 1.0577 2743.6 0.59744 0.6284 2.8017 1.2056 1.2391 3.476 1.0566 3.1195 1.7967 2.3168 1.9 2.6 1.5 1.9413 1.4 2.0177 2.2 1.9 2 1.7086 1.7795 1.7206 1.9324 1.9249 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
79 9.5515e-20 1.5525e-15 9.7121 4036.4 0.59775 0.62743 3.0208 1.1353 1.3353 4.5324 1.0949 3.0543 1.9045 2.5382 1.9 2.6 1.5 2.4785 1.4 2.2752 2.2 1.9 2 1.8186 1.8514 1.8197 2.6904 1.6782 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
143 9.1415e-20 3.7744e-15 18.34 4095.8 0.59594 0.62238 3.1053 1.0299 1.401 4.2429 1.0679 4.1436 1.6092 2.8944 1.9 2.6 1.5 2.0132 1.4 2.5031 2.2 1.9 2 1.8022 1.8018 1.476 2.5766 1.8245 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1073 8.8863e-20 3.6248e-15 9.0121 4235.4 0.59725 0.62618 3.9699 1.1098 1.1333 4.5584 1.1845 3.7715 1.5145 2.8193 1.9 2.6 1.5 2.6935 1.4 2.0148 2.2 1.9 2 1.5808 2.2271 1.647 2.1096 1.6714 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
338 8.8487e-20 8.3412e-16 3.2379 3434.2 0.59585 0.63345 3.9289 1.2979 1.4486 3.4548 0.98933 2.9166 1.5596 2.7938 1.9 2.6 1.5 2.2861 1.4 1.8159 2.2 1.9 2 1.8574 1.8669 1.4547 2.0726 1.5031 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
217 8.8368e-20 1.0178e-16 0.05881 594.27 0.59644 0.63159 3.6422 0.89772 1.5349 3.3175 1.0035 3.846 1.9776 2.4879 1.9 2.6 1.5 2.1764 1.4 2.37 2.2 1.9 2 1.6212 1.9324 2.0231 2.2772 1.7943 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
960 8.8343e-20 1.2368e-16 0.073321 1435.1 0.59604 0.63285 3.7426 1.0658 1.166 3.5171 1.0116 3.1447 1.9657 2.1648 1.9 2.6 1.5 2.4975 1.4 2.3551 2.2 1.9 2 1.5413 2.2045 1.6438 1.9443 1.8254 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
321 8.8008e-20 1.9835e-16 0.13366 619.82 0.59703 0.62971 3.9975 0.93058 1.09 3.1537 0.8939 3.7552 1.5591 2.5126 1.9 2.6 1.5 2.7464 1.4 2.0879 2.2 1.9 2 2.0175 2.2473 1.4656 1.9409 1.7071 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
450 8.5475e-20 1.2936e-16 0.080745 327.49 0.59709 0.62954 4.0489 0.88106 1.4214 3.5512 1.0886 4.0073 1.934 2.3317 1.9 2.6 1.5 2.7185 1.4 2.1392 2.2 1.9 2 2.1015 1.5461 1.5932 2.3311 1.879 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
369 8.4615e-20 3.1721e-16 0.32777 733.66 0.59727 0.62896 3.2236 1.0334 1.2533 3.3866 0.91014 3.2045 1.7519 2.365 1.9 2.6 1.5 2.5901 1.4 2.2301 2.2 1.9 2 2.2026 1.5902 1.802 2.6732 1.4086 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
45 8.4549e-20 5.5846e-16 3.1687 3339 0.5953 0.62279 3.4641 1.1538 1.0481 4.1015 0.98811 3.3518 1.5523 2.1773 1.9 2.6 1.5 2.7512 1.4 2.4518 2.2 1.9 2 1.6943 2.0602 1.5112 1.9434 1.8358 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
941 8.4276e-20 1.7538e-15 10.589 4068.6 0.59885 0.6239 2.8409 1.031 1.2962 4.2212 0.82303 3.76 1.6393 2.2501 1.9 2.6 1.5 2.3066 1.4 2.4419 2.2 1.9 2 1.9714 1.7452 1.3786 2.1645 1.4081 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
943 8.3601e-20 3.2835e-15 21.459 4054.3 0.59928 0.62256 2.9091 1.0669 1.1221 4.2488 1.1681 3.9699 1.893 2.8767 1.9 2.6 1.5 2.1867 1.4 2.4375 2.2 1.9 2 1.7125 1.8319 1.8935 2.1213 1.5493 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
105 8.3316e-20 1.7992e-15 1.2445 2979.7 0.59803 0.62655 2.8518 1.2613 1.1353 3.3599 1.0358 3.5336 1.6687 2.2476 1.9 2.6 1.5 2.0462 1.4 1.7854 2.2 1.9 2 1.7471 1.6988 1.8299 2.0359 1.9814 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
958 8.3198e-20 3.0014e-16 0.78139 346 0.59658 0.63112 4.1183 0.99462 1.5171 3.7825 1.108 3.364 1.5496 3.0478 1.9 2.6 1.5 1.9481 1.4 1.7655 2.2 1.9 2 2.1591 1.7494 1.8659 2.5219 1.9879 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
930 8.278e-20 3.0054e-16 0.30067 801.91 0.59354 0.64072 4.1087 1.0889 1.3078 3.1325 1.1738 2.8805 2.1079 2.5263 1.9 2.6 1.5 1.9831 1.4 2.0447 2.2 1.9 2 1.6822 2.0861 1.7748 2.5864 1.8135 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
805 8.1435e-20 3.1237e-16 0.34852 1399.5 0.59792 0.62677 3.1438 1.1319 1.4841 3.3655 0.85429 3.4038 1.4952 2.4541 1.9 2.6 1.5 2.7078 1.4 1.7586 2.2 1.9 2 2.1558 1.6056 1.4112 1.9829 1.4994 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
380 8.1259e-20 5.3072e-15 19.354 4176.8 0.59664 0.63067 4.1783 1.1144 1.043 4.26 1.1605 3.7127 2.06 3.1778 1.9 2.6 1.5 2.0758 1.4 2.1382 2.2 1.9 2 1.96 2.1271 1.5193 2.5707 1.7679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
777 8.0157e-20 3.1186e-16 0.65706 893.23 0.59595 0.63329 3.6512 1.0378 1.1847 3.3439 1.0316 3.1076 2.1021 2.467 1.9 2.6 1.5 2.0468 1.4 2.1266 2.2 1.9 2 1.726 1.6542 1.8555 2.0167 1.4698 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
209 7.9477e-20 1.8553e-15 13.951 4036.4 0.59805 0.62649 2.9626 1.0557 1.3033 4.2452 0.95439 3.6267 1.7864 2.9952 1.9 2.6 1.5 2.407 1.4 1.822 2.2 1.9 2 1.964 2.0475 1.6915 2.7244 1.6974 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
606 7.7986e-20 2.7914e-17 0.016625 1640.2 0.59668 0.63084 3.1432 1.0863 1.4668 3.6506 1.079 3.4209 1.8316 2.2157 1.9 2.6 1.5 2.0805 1.4 2.0678 2.2 1.9 2 1.9325 1.5738 1.7997 2.8452 2.014 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
317 7.6415e-20 3.0595e-16 0.42657 327.87 0.59772 0.62789 4.1936 1.015 1.5509 3.4882 1.1881 4.132 1.7146 2.4443 1.9 2.6 1.5 2.5419 1.4 2.3518 2.2 1.9 2 2.2159 1.557 1.8223 2.2495 1.8743 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
859 7.6299e-20 2.808e-16 0.7527 395.99 0.59752 0.62818 4.0012 1.126 1.2518 3.4062 1.1098 3.4105 1.9322 2.9894 1.9 2.6 1.5 2.3016 1.4 2.3694 2.2 1.9 2 2.2316 1.9714 2.0394 2.2224 1.9293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
683 7.5525e-20 6.9749e-15 0.79037 3193.9 0.59437 0.63813 4.1434 1.057 1.2845 3.9393 1.1417 3.4991 1.9301 2.4967 1.9 2.6 1.5 1.8477 1.4 1.7952 2.2 1.9 2 1.6781 2.0804 1.5941 2.7963 1.7684 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1076 7.4941e-20 9.8747e-17 0.068617 224.4 0.5956 0.63425 4.1632 0.92343 1.5477 3.3268 0.94443 3.5149 1.9989 2.7836 1.9 2.6 1.5 2.127 1.4 2.5008 2.2 1.9 2 1.5426 1.6068 1.7031 2.634 1.8882 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
405 7.3556e-20 1.6929e-15 12.028 4063.2 0.59628 0.63209 3.8142 1.0905 1.3234 4.416 0.97508 3.4773 2.1537 2.4472 1.9 2.6 1.5 2.0299 1.4 1.744 2.2 1.9 2 2.0233 2.0702 1.6666 2.228 1.7125 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
5 7.352e-20 1.0658e-15 3.0714 3466.2 0.59684 0.63024 3.0617 1.1786 1.1742 3.9324 1.0743 2.8489 1.7289 3.1826 1.9 2.6 1.5 1.9293 1.4 1.8544 2.2 1.9 2 2.2466 2.0169 1.444 2.6369 1.5449 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1142 7.3466e-20 2.3001e-16 1.0057 1975.3 0.59654 0.63103 3.6881 1.2091 1.4196 3.1883 0.99184 3.5152 1.4863 2.2923 1.9 2.6 1.5 2.4061 1.4 2.3548 2.2 1.9 2 2.0562 2.2733 1.5635 2.2717 1.8338 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
539 7.2716e-20 2.2849e-16 0.94666 1039.4 0.59701 0.6297 3.5259 1.101 1.1936 3.5444 1.0731 3.2089 1.704 3.209 1.9 2.6 1.5 2.1366 1.4 2.2232 2.2 1.9 2 1.6274 1.931 2.0356 2.8564 1.955 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
807 7.1904e-20 4.9318e-15 16.82 4214.6 0.59809 0.62725 4.0844 1.1687 1.0988 4.0496 1.0369 4.0595 1.4998 2.8689 1.9 2.6 1.5 2.2264 1.4 1.9303 2.2 1.9 2 1.6395 1.7531 1.4675 2.216 1.7827 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
694 7.1262e-20 1.1831e-14 22.904 4329.7 0.59977 0.62101 2.8177 1.2363 1.4611 4.0612 0.94054 4.0741 1.5187 3.231 1.9 2.6 1.5 2.2137 1.4 1.9541 2.2 1.9 2 2.2137 2.0883 1.6548 2.0081 1.5854 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
718 7.0613e-20 7.495e-16 20.93 3797.4 0.60005 0.62009 3.0755 1.1691 1.3008 4.2523 1.0723 4.144 1.8752 3.1696 1.9 2.6 1.5 2.7552 1.4 2.313 2.2 1.9 2 1.9557 1.5415 1.8004 2.6491 1.9324 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1086 7.0126e-20 9.5351e-16 0.83533 2766.8 0.59569 0.63391 3.1077 1.2556 1.3595 3.2677 1.0432 2.8841 2.1115 2.6762 1.9 2.6 1.5 2.7524 1.4 1.8296 2.2 1.9 2 2.0756 2.0252 1.7206 2.8634 1.511 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
382 6.9588e-20 1.2465e-16 1.436 682.25 0.59711 0.62944 3.8345 0.995 1.5419 3.4418 1.0455 3.3517 1.6378 3.1559 1.9 2.6 1.5 2.2856 1.4 2.2619 2.2 1.9 2 1.8658 1.6169 1.9553 2.3029 1.4526 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
315 6.7849e-20 2.725e-16 0.43601 715.47 0.59805 0.62646 2.8907 0.9564 1.482 3.4022 1.1493 3.4386 1.9156 2.9278 1.9 2.6 1.5 2.5924 1.4 2.4449 2.2 1.9 2 2.279 2.0934 1.7755 2.0807 1.4863 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
278 6.7175e-20 1.7633e-16 1.1213 1010 0.59794 0.62663 3.7456 1.0616 1.0978 3.3184 1.1799 4.0758 1.8343 2.2763 1.9 2.6 1.5 2.5856 1.4 2.2192 2.2 1.9 2 2.2437 1.5789 1.8125 2.2361 1.7158 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
640 6.5474e-20 7.6749e-16 4.6666 3901.3 0.59777 0.62729 3.7024 1.246 1.1409 4.4341 0.88543 3.0501 1.8027 2.8057 1.9 2.6 1.5 2.298 1.4 2.0682 2.2 1.9 2 2.1902 1.5224 1.7002 2.8778 1.6232 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
933 6.5449e-20 1.9223e-16 0.19812 892.76 0.59676 0.63049 3.8701 1.0951 1.3277 3.2468 0.87061 3.845 1.7826 2.9316 1.9 2.6 1.5 2.661 1.4 1.7124 2.2 1.9 2 1.6767 1.8512 1.5768 2.5643 2.0178 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
144 6.5036e-20 2.4582e-16 0.71792 1470.7 0.59716 0.6293 3.1273 0.97313 1.2329 3.6476 0.96065 3.6164 1.554 2.373 1.9 2.6 1.5 2.4056 1.4 2.0249 2.2 1.9 2 1.5777 2.1962 1.9871 2.6611 1.9058 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
789 6.4923e-20 2.6182e-16 0.45202 810.7 0.59764 0.62779 3.1829 0.92226 1.3552 3.9283 1.1613 3.0463 1.4685 2.4123 1.9 2.6 1.5 2.2633 1.4 2.4943 2.2 1.9 2 1.8081 1.6076 1.9603 2.4112 1.5011 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
671 6.3299e-20 1.4275e-15 10.626 4084 0.59589 0.63331 3.8607 0.98382 1.536 4.2716 0.89931 3.5716 1.6046 2.2404 1.9 2.6 1.5 2.3967 1.4 1.9918 2.2 1.9 2 1.566 2.0746 1.4841 2.4742 1.5841 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
155 6.2893e-20 4.3181e-15 19.853 4181.6 0.59905 0.6233 2.9886 0.96843 1.0676 4.4863 1.0625 3.9933 2.11 2.4282 1.9 2.6 1.5 2.4504 1.4 2.3035 2.2 1.9 2 1.5924 1.7586 1.8098 2.0193 1.5937 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
57 6.2333e-20 2.6066e-15 11.82 4186.2 0.59736 0.62867 3.3934 0.95593 1.4969 4.2073 1.0243 4.1636 1.8231 2.618 1.9 2.6 1.5 2.4368 1.4 1.8351 2.2 1.9 2 1.5366 2.0022 1.4306 2.1356 1.7078 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
413 6.2006e-20 2.424e-16 0.64652 773.11 0.59797 0.6267 3.7445 0.96029 1.4413 4.0697 0.87354 4.0978 1.5963 2.2827 1.9 2.6 1.5 2.5727 1.4 1.7133 2.2 1.9 2 1.8582 1.5449 1.9891 2.2248 1.445 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
852 5.9835e-20 2.1211e-16 0.80514 655.02 0.59701 0.62977 3.9728 0.94353 1.3633 3.3321 0.8379 3.3007 1.5018 3.0651 1.9 2.6 1.5 1.868 1.4 2.4308 2.2 1.9 2 1.9534 1.6483 1.5036 2.0798 1.5702 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
20 5.9152e-20 5.5268e-17 0.046551 684.5 0.59637 0.63169 3.3368 0.9519 1.3014 3.2162 0.99282 3.3671 1.9657 2.6144 1.9 2.6 1.5 2.1375 1.4 2.3315 2.2 1.9 2 2.2094 2.1989 1.9789 2.4461 1.5417 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
700 5.8617e-20 3.1293e-16 0.61788 2341.8 0.59556 0.63449 4.1707 1.2267 1.146 3.7918 1.1094 2.8515 1.7643 2.2935 1.9 2.6 1.5 2.039 1.4 2.3442 2.2 1.9 2 2.2134 2.2106 2.0318 2.7894 1.7854 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
581 5.8436e-20 1.9663e-16 0.87021 957.8 0.59605 0.63282 3.7598 1.0577 1.1961 3.2022 0.94698 3.4756 1.9633 2.5992 1.9 2.6 1.5 2.1125 1.4 1.9213 2.2 1.9 2 2.2135 1.8577 1.6385 2.3812 1.6257 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
502 5.8063e-20 2.1668e-16 0.73193 978.91 0.59675 0.63059 3.9826 1.072 1.1227 3.6526 0.94029 3.0819 1.7069 2.5219 1.9 2.6 1.5 2.5007 1.4 1.7444 2.2 1.9 2 2.0517 1.6158 2.0336 2.6943 1.8344 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
781 5.7981e-20 2.3497e-16 0.49079 926.55 0.59825 0.62585 3.355 0.89468 1.0977 4.0312 1.117 2.9995 2.1132 2.7866 1.9 2.6 1.5 2.6093 1.4 2.5116 2.2 1.9 2 2.0317 1.8235 1.7482 2.0641 1.8501 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
387 5.7842e-20 2.0194e-16 1.0684 2279.8 0.59767 0.62768 2.8739 1.2018 1.16 3.1647 1.1847 3.7837 2.0312 2.8182 1.9 2.6 1.5 2.4177 1.4 1.8453 2.2 1.9 2 1.9342 1.6637 1.7862 2.5909 1.8117 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
646 5.6939e-20 2.0725e-16 0.76877 332.39 0.59672 0.63071 4.1701 0.94049 1.1884 3.7191 1.1281 3.2375 1.8316 3.1319 1.9 2.6 1.5 2.2421 1.4 2.5031 2.2 1.9 2 1.7133 1.9701 1.8595 2.4662 1.9295 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
75 5.5214e-20 1.9398e-15 7.8412 4232.8 0.59604 0.63285 3.5945 1.26 1.0835 3.6404 1.1017 3.3178 2.1106 2.194 1.9 2.6 1.5 2.6343 1.4 2.2621 2.2 1.9 2 1.7832 2.1613 1.4986 2.2071 1.422 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
3 5.4316e-20 2.1886e-16 0.44854 668.54 0.5958 0.63361 4.1097 1.1223 1.3326 3.2024 1.1225 3.2874 1.9184 2.6358 1.9 2.6 1.5 2.7248 1.4 2.0523 2.2 1.9 2 2.2074 1.5925 1.5357 2.7165 1.6245 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
901 5.3521e-20 6.1522e-16 3.8053 3658.4 0.59737 0.62831 3.4676 1.2301 1.0739 4.2564 0.85782 3.1448 1.5941 2.2458 1.9 2.6 1.5 2.2199 1.4 2.005 2.2 1.9 2 2.173 2.1148 1.9443 2.7447 1.7412 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
403 5.171e-20 2.0784e-16 0.43893 491.28 0.59717 0.62926 3.9874 0.94177 1.3908 3.8145 1.1339 3.4986 1.6791 2.5321 1.9 2.6 1.5 2.3255 1.4 2.3047 2.2 1.9 2 1.6871 1.8163 1.835 1.9643 1.8762 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
29 5.0764e-20 3.2565e-15 15.269 4220.6 0.59658 0.63114 3.9525 1.2752 1.4193 3.4524 0.85657 4.0514 1.7332 2.5945 1.9 2.6 1.5 2.2005 1.4 1.7525 2.2 1.9 2 1.6985 1.6339 1.4036 2.3328 1.7319 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
171 4.8968e-20 1.9154e-16 0.6451 595.8 0.59852 0.62497 3.2446 0.8859 1.2831 3.4133 1.1589 3.7254 1.9716 3.1996 1.9 2.6 1.5 2.3534 1.4 2.4289 2.2 1.9 2 1.9783 1.7118 2.0234 2.2162 1.7783 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
9 4.803e-20 1.4376e-16 0.99989 1429.2 0.59654 0.63127 4.0839 1.2364 1.546 3.6713 1.1667 3.569 2.0634 2.3881 1.9 2.6 1.5 2.5395 1.4 1.9028 2.2 1.9 2 2.1041 1.5299 1.4429 2.1309 1.9646 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
495 4.7118e-20 8.5756e-16 9.4544 4064.4 0.59798 0.62668 3.2162 1.1663 1.1212 3.832 1.0316 4.0684 1.7714 2.5518 1.9 2.6 1.5 2.1745 1.4 1.9275 2.2 1.9 2 2.136 1.8262 1.5224 2.6276 1.8294 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
975 4.6545e-20 2.0198e-16 1.1293 2471.5 0.5974 0.62851 3.4307 1.1832 1.3031 4.2036 1.0436 3.116 2.0789 2.3019 1.9 2.6 1.5 2.3956 1.4 2.155 2.2 1.9 2 2.1576 1.6282 2.0096 2.8557 1.9861 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
281 4.6268e-20 6.1753e-15 34.922 4201.6 0.59685 0.63028 3.444 1.1248 1.0404 4.2978 1.0086 3.854 2.1546 3.0345 1.9 2.6 1.5 2.3914 1.4 1.7302 2.2 1.9 2 1.7359 2.1182 1.485 2.6996 1.4172 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
2 4.3953e-20 1.6822e-16 0.68871 665.07 0.59688 0.6299 4.0218 1.0591 1.1877 3.6377 0.91964 3.2814 1.4696 3.0744 1.9 2.6 1.5 1.8845 1.4 2.5023 2.2 1.9 2 1.6835 2.0233 1.905 2.7354 2.0239 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
363 4.3174e-20 1.8195e-15 4.7495 4175.1 0.59954 0.62161 3.1094 1.277 1.1041 4.3569 0.91515 3.3007 1.45 2.4948 1.9 2.6 1.5 2.7411 1.4 2.1753 2.2 1.9 2 1.6945 1.8659 1.5262 1.9292 1.8157 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
617 4.3056e-20 5.2705e-16 2.1186 3119.8 0.59748 0.62797 3.13 1.1441 1.2527 4.108 0.99218 2.8687 1.7395 2.4506 1.9 2.6 1.5 2.157 1.4 1.9099 2.2 1.9 2 2.1454 1.8621 1.757 2.2897 1.8164 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1007 4.2265e-20 1.3938e-15 1.3198 3092 0.59742 0.62854 2.9307 1.2217 1.3091 3.7621 1.0334 2.8719 1.6268 2.4141 1.9 2.6 1.5 2.3312 1.4 1.8134 2.2 1.9 2 2.0972 2.0543 1.6842 2.1944 1.8564 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
169 4.1591e-20 9.1254e-17 1.2759 1182.4 0.59696 0.62994 3.4914 1.0846 1.5441 3.8413 1.1114 3.7725 1.833 2.1889 1.9 2.6 1.5 2.5951 1.4 1.7869 2.2 1.9 2 1.9598 1.9921 1.5303 2.1491 2.0114 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
490 4.1568e-20 1.3239e-16 0.96295 1850.5 0.59696 0.62997 3.0761 1.073 1.0733 3.507 0.98914 3.5284 1.9602 2.3967 1.9 2.6 1.5 2.1681 1.4 2.0105 2.2 1.9 2 1.7451 2.1168 1.7168 2.4115 2.0293 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1149 4.1505e-20 1.6636e-16 0.57768 545.87 0.59764 0.62779 3.5288 0.94604 1.3922 3.537 0.92193 3.6557 1.7162 2.3443 1.9 2.6 1.5 2.5274 1.4 2.0441 2.2 1.9 2 1.6653 1.6581 1.982 1.9986 1.6718 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
361 4.0852e-20 3.1645e-15 4.5099 4242.4 0.59757 0.628 2.9396 1.1783 1.0951 3.4113 1 4.1907 2.1139 2.2828 1.9 2.6 1.5 2.1698 1.4 2.4591 2.2 1.9 2 1.7822 2.0496 1.7209 2.6271 1.8575 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1146 4.0769e-20 1.6119e-16 0.39698 766.53 0.59703 0.62969 4.0419 1.0406 1.3932 3.9753 1.049 3.4753 1.9586 2.471 1.9 2.6 1.5 2.6973 1.4 1.9504 2.2 1.9 2 2.2474 1.7696 1.6978 2.4558 1.9542 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
193 3.9918e-20 2.3949e-16 1.4899 2742.8 0.59797 0.6267 2.9266 1.0558 1.285 4.479 1.006 3.0018 2.0934 2.3338 1.9 2.6 1.5 2.3599 1.4 1.7775 2.2 1.9 2 2.1625 2.1788 1.8522 1.9286 1.9574 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1105 3.9634e-20 1.609e-16 0.50176 1300.2 0.59513 0.62294 3.7526 1.003 1.2898 3.3899 0.90733 4.0624 1.4674 2.3135 1.9 2.6 1.5 2.4518 1.4 2.4673 2.2 1.9 2 2.1814 2.0397 1.9373 2.2155 1.9255 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
402 3.9429e-20 1.2529e-15 14.822 4086 0.59746 0.62833 3.3728 1.2634 1.2286 3.9618 0.81743 3.6644 2.017 2.7106 1.9 2.6 1.5 2.277 1.4 2.2034 2.2 1.9 2 1.9757 2.1669 1.4526 2.5266 1.8041 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
740 3.9066e-20 1.4567e-15 12.886 4146 0.59784 0.62714 3.3346 1.0364 1.2347 4.5282 0.97376 3.4501 2.0419 2.5157 1.9 2.6 1.5 2.6677 1.4 2.0375 2.2 1.9 2 1.5982 1.8317 1.3927 2.068 1.6922 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
72 3.866e-20 5.3852e-17 0.073204 573.73 0.5952 0.63549 3.3529 0.95695 1.5524 3.3824 1.0679 2.8861 1.9907 3.1882 1.9 2.6 1.5 1.9382 1.4 2.0057 2.2 1.9 2 2.1236 2.1342 1.6781 2.7483 1.7189 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
785 3.8421e-20 1.5929e-15 14.816 4139.3 0.59734 0.62874 2.8507 0.94591 1.0898 4.1953 1.097 3.9374 2.0632 2.9316 1.9 2.6 1.5 1.8947 1.4 2.0316 2.2 1.9 2 1.832 2.1645 1.4397 2.7638 1.8471 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
53 3.8099e-20 3.7303e-16 3.7837 3619.4 0.5983 0.62519 2.8066 1.0655 1.4425 4.3036 0.97081 3.9175 1.9241 2.3108 1.9 2.6 1.5 2.3905 1.4 2.3539 2.2 1.9 2 1.9177 1.9499 1.6621 2.7 2.0216 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
838 3.7629e-20 1.214e-16 0.23372 519.7 0.59443 0.63838 3.953 0.93696 1.3423 3.0452 0.99736 3.0757 1.9938 2.7061 1.9 2.6 1.5 2.0258 1.4 2.1235 2.2 1.9 2 1.9796 1.6876 1.6024 2.7641 1.449 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1015 3.717e-20 2.9241e-15 23.332 4176.6 0.59775 0.62742 4.0418 1.3184 1.0852 3.3716 0.90827 3.8337 1.5524 3.1176 1.9 2.6 1.5 2.2963 1.4 2.4139 2.2 1.9 2 1.7964 2.1276 1.5348 2.0781 1.523 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
198 3.5336e-20 9.9507e-17 1.3237 2349.1 0.59592 0.63323 3.5503 1.3068 1.525 3.2308 1.0775 3.2027 1.8536 2.3215 1.9 2.6 1.5 2.5244 1.4 1.7965 2.2 1.9 2 2.0898 1.6429 1.6443 2.5368 1.6987 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
527 3.524e-20 1.5364e-16 0.42803 2066.8 0.59848 0.6251 2.9576 1.2322 1.4971 3.4826 0.99426 3.0452 1.5957 2.75 1.9 2.6 1.5 2.4114 1.4 2.1745 2.2 1.9 2 2.1183 1.6802 1.7828 2.1838 1.8812 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
999 3.514e-20 1.3942e-16 0.61013 721.03 0.59519 0.63555 3.8356 1.022 1.5352 3.2998 1.0625 2.8882 1.5821 2.5785 1.9 2.6 1.5 2.0474 1.4 2.1899 2.2 1.9 2 2.0036 2.1718 1.8183 2.1551 1.449 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
175 3.478e-20 1.4362e-16 0.46457 1786.6 0.59717 0.62926 3.2506 1.0731 1.3225 3.9348 1.022 3.1727 1.8973 2.5179 1.9 2.6 1.5 2.4917 1.4 1.9933 2.2 1.9 2 2.1951 1.6637 1.5567 2.8589 1.929 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1043 3.4601e-20 1.128e-16 0.23839 308.97 0.59697 0.62992 3.7088 0.90969 1.323 3.3936 1.1927 3.2789 2.1003 3.2294 1.9 2.6 1.5 2.5429 1.4 1.9439 2.2 1.9 2 2.1749 1.5787 1.8768 2.2166 1.4271 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
39 3.387e-20 3.8947e-15 17.59 4309 0.59781 0.62723 3.4896 1.1906 1.2964 4.5345 1.1823 3.4591 1.6348 2.8777 1.9 2.6 1.5 2.6735 1.4 1.7553 2.2 1.9 2 1.9976 1.8159 1.6017 2.6523 1.5267 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
521 3.2795e-20 6.2598e-17 0.10724 1227.4 0.5949 0.63722 3.5051 1.0681 1.3384 3.4517 1.1476 3.0819 1.7735 2.1931 1.9 2.6 1.5 1.8417 1.4 1.7355 2.2 1.9 2 1.5895 1.5494 2.0041 2.7976 1.644 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1081 3.2735e-20 7.9009e-16 4.0943 3895.6 0.59665 0.63092 3.8977 1.2682 1.367 4.4242 1.0376 2.9936 1.8008 2.3021 1.9 2.6 1.5 2.3663 1.4 1.859 2.2 1.9 2 2.1067 2.0688 1.8822 2.2374 1.5944 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1032 3.2484e-20 1.1073e-15 16.392 4079.9 0.59789 0.62696 2.9746 1.2568 1.4801 3.538 0.91993 4.1347 1.9441 2.5576 1.9 2.6 1.5 1.9782 1.4 2.3109 2.2 1.9 2 1.9523 1.8638 1.5369 2.251 1.647 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
292 3.1723e-20 4.9926e-15 18.977 4356.6 0.59805 0.62647 3.794 1.2743 1.3253 4.4444 0.93838 3.3813 1.5334 3.0133 1.9 2.6 1.5 1.9473 1.4 2.4458 2.2 1.9 2 1.7295 2.0501 1.6699 2.1931 1.6761 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
633 3.1615e-20 1.2563e-16 0.40766 427.77 0.59701 0.62977 3.8382 0.88131 1.1572 3.5152 0.98713 3.7123 1.5969 2.742 1.9 2.6 1.5 2.2914 1.4 2.1724 2.2 1.9 2 2.1297 1.852 1.6578 2.8234 1.8843 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
309 3.1451e-20 7.8257e-16 16.612 4014.2 0.59613 0.6326 3.1113 0.88547 1.3068 4.3704 0.8779 3.0592 2.1033 2.4122 1.9 2.6 1.5 2.3285 1.4 2.2981 2.2 1.9 2 1.6107 1.9466 1.3858 2.7642 1.5732 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1108 3.0189e-20 2.0691e-15 16.198 4222 0.59709 0.62954 2.9597 1.2227 1.5328 4.2402 1.1322 3.7218 1.6341 2.3757 1.9 2.6 1.5 1.9222 1.4 1.8163 2.2 1.9 2 1.5456 1.8487 1.873 2.4553 1.5135 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
254 2.9436e-20 9.5438e-17 0.23508 1303.2 0.59519 0.63554 3.3534 0.98129 1.2613 3.0697 1.1931 3.5642 1.7997 2.1621 1.9 2.6 1.5 1.9861 1.4 2.1015 2.2 1.9 2 1.7553 1.557 1.4893 2.7232 1.6845 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
665 2.9241e-20 1.1546e-16 0.39459 702.46 0.59702 0.62971 4.1025 1.1287 1.0797 3.1693 0.97938 3.7412 2.1038 2.5455 1.9 2.6 1.5 2.0982 1.4 2.4255 2.2 1.9 2 2.1427 2.2489 1.9874 1.95 2.0179 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
224 2.9082e-20 8.922e-16 12.639 4110.8 0.59617 0.63245 3.1576 1.2742 1.3513 3.6387 1.141 3.5742 2.0919 2.5407 1.9 2.6 1.5 2.4386 1.4 1.9738 2.2 1.9 2 1.7739 2.2005 1.3841 2.3221 1.5458 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
437 2.8911e-20 1.1133e-15 14.325 4131.2 0.5977 0.62755 2.9647 1.194 1.3371 4.1312 0.87155 3.3333 1.7301 2.9599 1.9 2.6 1.5 2.5506 1.4 1.8469 2.2 1.9 2 1.6107 1.8604 1.6323 2.823 1.6473 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1147 2.8701e-20 9.5446e-16 11.974 4137.8 0.59578 0.63368 3.7364 1.261 1.3675 3.748 1.1288 3.6932 1.9042 2.3191 1.9 2.6 1.5 2.578 1.4 1.9673 2.2 1.9 2 1.5739 1.8454 1.7476 2.7078 1.3663 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
988 2.8297e-20 4.7742e-15 14.345 4426.5 0.59871 0.62436 3.7567 1.2402 1.0595 4.2607 1.0449 3.4247 1.646 3.0035 1.9 2.6 1.5 2.1169 1.4 1.9787 2.2 1.9 2 1.9978 1.6499 1.8718 2.133 1.7265 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
306 2.7566e-20 1.1452e-16 0.47806 1824.5 0.5962 0.63234 4.012 1.1668 1.4375 3.5146 1.0821 3.4364 1.7141 2.1703 1.9 2.6 1.5 2.1863 1.4 2.4756 2.2 1.9 2 2.1612 2.0084 1.8403 2.4514 1.7399 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1093 2.7501e-20 2.0619e-15 14.627 4260.4 0.59903 0.62337 3.3431 1.1171 1.1173 4.3896 1.0167 4.0703 1.6494 2.7793 1.9 2.6 1.5 2.6829 1.4 2.2369 2.2 1.9 2 2.0649 2.1288 2.0043 2.8067 1.6348 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
206 2.7466e-20 1.0495e-16 0.69366 1199.2 0.59712 0.62942 3.762 1.11 1.327 3.818 0.96264 3.1249 1.7019 2.3168 1.9 2.6 1.5 2.5992 1.4 2.05 2.2 1.9 2 1.631 1.5201 2.0139 2.3424 1.6696 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
649 2.7465e-20 1.3687e-15 2.025 3380.5 0.59593 0.63321 2.9213 1.2077 1.2125 3.1696 1.1578 3.0189 1.8896 2.8034 1.9 2.6 1.5 1.9362 1.4 1.8895 2.2 1.9 2 1.5488 1.8768 1.4038 2.0648 1.623 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
308 2.7372e-20 3.6502e-15 14.319 4379.8 0.59699 0.62984 3.5865 1.1771 1.3014 4.5172 1.1021 3.6129 2.0079 2.8158 1.9 2.6 1.5 2.1876 1.4 1.7737 2.2 1.9 2 2.1236 2.0052 1.6699 2.6001 1.5038 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
13 2.7335e-20 8.9374e-17 0.9031 899.27 0.59696 0.62994 3.1439 0.89052 1.3176 3.4403 1.1147 3.1334 1.6511 3.144 1.9 2.6 1.5 2.2925 1.4 2.3141 2.2 1.9 2 1.8066 1.8856 1.6787 2.6481 1.6426 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
375 2.682e-20 9.5093e-15 32.807 4409.6 0.59885 0.62395 3.2909 1.3153 1.46 4.0988 1.1197 4.1734 1.6894 3.2106 1.9 2.6 1.5 2.4788 1.4 2.4931 2.2 1.9 2 1.8099 2.2111 1.839 2.4065 1.4971 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
900 2.6767e-20 1.0845e-16 0.49038 573.55 0.5945 0.63739 4.0314 1.0546 1.0992 3.167 0.93058 3.1473 2.1306 2.5866 1.9 2.6 1.5 1.9255 1.4 2.3349 2.2 1.9 2 1.7752 2.2206 1.9964 2.8594 1.7687 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
139 2.6046e-20 1.1687e-16 0.30542 2256.8 0.59604 0.63284 2.8999 1.1551 1.5551 3.5692 0.99275 3.7714 2.1181 2.2027 1.9 2.6 1.5 1.9204 1.4 1.6979 2.2 1.9 2 2.1344 2.1925 1.7431 2.6243 1.9661 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
492 2.591e-20 1.628e-15 14.195 4231 0.59661 0.63106 3.4526 1.2452 1.4607 4.2443 0.87566 3.7042 1.9309 2.5714 1.9 2.6 1.5 1.8708 1.4 2.2133 2.2 1.9 2 1.99 1.8226 1.4027 2.7906 1.4223 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
41 2.5365e-20 1.1416e-15 5.3143 4275.3 0.59749 0.62826 3.6439 1.2942 1.2744 3.7851 0.83609 4.0112 1.6468 2.2535 1.9 2.6 1.5 2.1188 1.4 2.0142 2.2 1.9 2 2.0752 1.6689 1.4541 2.6213 1.7937 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
255 2.517e-20 4.2042e-16 4.1856 3848.4 0.59833 0.62559 3.5907 1.2502 1.054 4.3145 1.0854 3.2988 1.4787 2.2442 1.9 2.6 1.5 2.7513 1.4 1.7709 2.2 1.9 2 1.9277 1.8245 1.9248 2.4052 1.9018 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
538 2.4734e-20 1.3624e-15 8.0153 4318.5 0.59728 0.62876 3.5262 1.2218 1.1838 4.1386 1.1732 3.3738 1.6583 2.5316 1.9 2.6 1.5 2.4242 1.4 2.3681 2.2 1.9 2 1.7792 2.0434 1.6662 2.6106 1.7367 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
601 2.4396e-20 8.7937e-16 8.2611 4227.9 0.59562 0.63418 3.0438 1.2658 1.1753 3.3213 1.129 3.2452 1.7319 2.7435 1.9 2.6 1.5 2.0429 1.4 1.7244 2.2 1.9 2 1.6413 2.1201 1.5395 2.6132 1.5807 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
258 2.4155e-20 6.535e-17 1.0939 1086.9 0.59827 0.62577 3.3122 0.9469 1.0905 3.9114 0.92677 3.1341 1.8261 3.2354 1.9 2.6 1.5 2.3082 1.4 2.3704 2.2 1.9 2 2.0228 1.9395 1.9927 2.7776 1.9487 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1095 2.3951e-20 7.3777e-17 0.98615 1758.1 0.59767 0.62769 3.1698 1.0353 1.4365 4.1756 0.92657 2.8067 1.7188 2.2049 1.9 2.6 1.5 2.4041 1.4 2.2266 2.2 1.9 2 2.0046 1.8295 1.618 1.9882 1.7464 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
480 2.3389e-20 1.258e-15 0.21531 3112 0.59658 0.63082 3.2943 1.1965 1.5223 3.8891 0.86954 3.0475 1.602 2.3388 1.9 2.6 1.5 2.3175 1.4 1.9891 2.2 1.9 2 1.9954 2.2799 1.4535 2.3059 1.9489 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
885 2.1905e-20 8.0301e-17 0.75854 615.66 0.59752 0.62799 3.6094 0.95042 1.4621 3.6788 0.91069 3.305 1.683 3.2256 1.9 2.6 1.5 2.4541 1.4 2.1351 2.2 1.9 2 1.5775 1.6802 1.796 2.5057 1.9527 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
927 2.1711e-20 3.9004e-16 2.5445 3336.9 0.5953 0.63518 3.8917 1.3004 1.2854 4.2401 1.1616 2.8488 1.8393 2.4942 1.9 2.6 1.5 2.0727 1.4 1.7388 2.2 1.9 2 2.0826 1.6762 1.468 2.7262 1.4276 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1046 2.098e-20 1.5082e-15 2.8248 3707.6 0.59625 0.63218 2.9183 1.1791 1.1363 3.5704 0.93249 2.8893 2.02 2.8247 1.9 2.6 1.5 1.9486 1.4 2.0475 2.2 1.9 2 1.539 1.587 1.3665 2.6273 1.6493 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
825 2.0612e-20 6.4649e-16 6.839 4233.1 0.59668 0.63082 3.5715 0.92027 1.1741 3.9737 0.98977 4.1613 1.8326 2.39 1.9 2.6 1.5 1.9881 1.4 2.253 2.2 1.9 2 1.6136 1.9522 1.4443 2.6332 1.7837 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
189 2.0584e-20 7.3222e-17 0.80329 1322 0.59767 0.62771 3.3005 1.0977 1.1675 3.4419 1.1581 3.331 1.8046 2.8443 1.9 2.6 1.5 2.5378 1.4 1.9219 2.2 1.9 2 1.5516 1.7508 1.752 2.0724 1.9685 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
112 2.0317e-20 6.3511e-15 18.719 4496.6 0.59819 0.62603 3.0877 1.3069 1.324 4.339 0.875 4.0335 1.6486 3.0344 1.9 2.6 1.5 1.8888 1.4 1.8256 2.2 1.9 2 1.5575 2.0629 1.6158 2.6247 1.8646 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
469 2.0165e-20 5.7898e-17 1.0537 1741.1 0.59664 0.63095 3.1903 1.1793 1.3853 3.489 1.1662 3.2575 1.5418 2.8106 1.9 2.6 1.5 2.1772 1.4 1.8891 2.2 1.9 2 1.785 1.8984 1.6882 2.7969 2.0046 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
699 1.9689e-20 7.5809e-17 0.32338 1863.6 0.59625 0.63214 3.3728 1.0642 1.1219 3.5322 1.109 3.0083 1.9419 2.5176 1.9 2.6 1.5 1.9161 1.4 2.0146 2.2 1.9 2 1.9121 1.8523 1.4425 1.9914 1.8143 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
391 1.8359e-20 1.4111e-15 5.4456 4394.2 0.59668 0.63084 3.1596 1.3107 1.2579 3.2657 1.1986 3.4795 1.4485 2.7755 1.9 2.6 1.5 1.9636 1.4 1.691 2.2 1.9 2 1.9082 2.1727 1.4603 2.0567 1.6503 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
576 1.7642e-20 6.5511e-17 0.31912 416.16 0.59576 0.63372 4.0419 0.93263 1.2641 3.3426 1.0424 3.1747 2.1087 2.9708 1.9 2.6 1.5 1.9798 1.4 2.4992 2.2 1.9 2 1.8301 1.8797 1.5624 2.1518 1.719 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
177 1.7406e-20 2.025e-15 14.89 4344.7 0.59676 0.63057 3.2316 1.1935 1.3396 3.832 1.0507 3.8951 2.1173 2.6852 1.9 2.6 1.5 2.4824 1.4 1.7141 2.2 1.9 2 1.5323 1.7223 1.9404 2.786 1.4428 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
489 1.6892e-20 6.6974e-17 0.61206 682.27 0.59425 0.6385 3.8758 0.90806 1.3379 3.3456 1.1665 3.2838 2.1481 2.2723 1.9 2.6 1.5 2.144 1.4 2.2091 2.2 1.9 2 1.8859 2.0623 1.4101 2.2842 1.57 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1096 1.4429e-20 1.6084e-15 0.52251 3207.7 0.59802 0.62657 2.9085 1.295 1.1807 3.4291 1.1053 3.1749 1.4637 2.89 1.9 2.6 1.5 2.159 1.4 1.7791 2.2 1.9 2 1.5433 1.5656 2.0255 2.5048 1.8677 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
691 1.3426e-20 1.5736e-15 0.37763 3225.3 0.59631 0.63199 3.9567 1.2788 1.4415 3.4932 0.90164 2.8316 1.4674 3.0584 1.9 2.6 1.5 2.4321 1.4 2.4008 2.2 1.9 2 1.6635 1.958 1.8006 2.7842 1.6135 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1040 1.2976e-20 1.999e-15 5.4673 4535 0.59712 0.62944 2.8416 1.2874 1.3997 3.8609 1.0359 4.033 2.067 2.3185 1.9 2.6 1.5 1.9778 1.4 1.7008 2.2 1.9 2 1.9172 1.5239 1.3855 2.737 1.8328 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
390 1.295e-20 2.3345e-15 15.745 4421.1 0.59607 0.63276 3.6683 1.3133 1.4219 4.3905 1.0985 3.3672 1.9004 2.3707 1.9 2.6 1.5 1.9775 1.4 1.7885 2.2 1.9 2 1.7855 2.0104 1.6156 2.2181 1.5029 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
516 1.2705e-20 5.1619e-16 10.323 4207.5 0.59907 0.62328 3.0443 1.2708 1.2412 4.158 1.0638 3.0228 1.5916 3.1556 1.9 2.6 1.5 2.5988 1.4 2.2619 2.2 1.9 2 1.5368 1.6386 1.7344 2.0776 1.4409 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
192 1.2406e-20 1.4683e-16 1.4892 2913.2 0.59669 0.63079 3.7378 1.3119 1.3013 3.4483 0.8474 3.4125 1.7446 2.4066 1.9 2.6 1.5 2.1788 1.4 1.7674 2.2 1.9 2 1.5921 2.0207 2.0194 2.105 1.9316 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
643 1.2039e-20 2.0137e-15 18.062 4378.7 0.59766 0.62772 3.8459 1.1971 1.2696 4.4027 1.0423 3.8398 1.7883 2.8238 1.9 2.6 1.5 2.4591 1.4 2.2989 2.2 1.9 2 1.9109 2.1424 1.424 2.4549 1.6748 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
908 1.1079e-20 1.0929e-15 22.471 4229.4 0.59738 0.62859 3.3401 0.95955 1.4271 4.3128 1.0013 3.8631 2.0099 2.6895 1.9 2.6 1.5 2.5431 1.4 2.2279 2.2 1.9 2 1.6734 1.8504 1.5897 2.6708 1.5733 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1080 1.1058e-20 1.2505e-15 16.8 4314.9 0.59743 0.62845 3.4313 1.276 1.4672 4.0381 1.0453 3.6663 1.4698 2.891 1.9 2.6 1.5 2.1222 1.4 2.2263 2.2 1.9 2 1.76 1.7375 1.5523 2.874 1.6149 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
479 1.0887e-20 5.6612e-16 12.94 4211.7 0.5973 0.62884 3.5213 1.2071 1.4741 3.7889 1.0884 3.9271 1.4904 2.8214 1.9 2.6 1.5 2.6304 1.4 2.3759 2.2 1.9 2 1.6652 2.0025 1.4683 2.8702 1.6434 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
743 1.0827e-20 6.3071e-16 1.17 3174.3 0.59694 0.63 3.5318 1.1826 1.1175 3.5907 0.92133 2.8527 1.9592 2.5722 1.9 2.6 1.5 2.1876 1.4 2.4506 2.2 1.9 2 1.7461 1.6658 1.8328 2.2996 1.591 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
147 1.0246e-20 6.6967e-15 19.474 4636.2 0.59861 0.62468 3.38 1.1641 1.0503 4.1109 1.0471 4.1217 1.8102 3.1027 1.9 2.6 1.5 2.2644 1.4 2.3574 2.2 1.9 2 1.8755 2.2413 1.6966 2.5757 1.8593 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
199 9.546e-21 1.9315e-15 6.0289 4612.2 0.59751 0.62791 3.243 1.0536 1.3405 4.5466 0.84974 3.0697 1.7322 2.2888 1.9 2.6 1.5 2.4825 1.4 1.9057 2.2 1.9 2 1.8099 1.9501 1.4473 2.1496 1.7702 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
191 9.3139e-21 2.8772e-15 20.907 4472.1 0.59804 0.62649 3.6642 1.3124 1.4406 4.1792 0.92445 3.905 2.0678 2.8603 1.9 2.6 1.5 2.7411 1.4 2.4712 2.2 1.9 2 1.7094 1.6667 1.5534 2.7583 1.7014 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
424 9.0373e-21 1.4456e-14 34.051 4703.5 0.59687 0.63021 3.0519 0.91888 1.3618 3.7631 1.0816 4.1656 1.6636 3.1457 1.9 2.6 1.5 2.0622 1.4 1.6878 2.2 1.9 2 1.5641 1.8835 1.3695 2.5397 1.3631 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
91 8.0754e-21 2.6039e-15 10.835 4612.2 0.5948 0.63678 3.9159 1.3145 1.2829 4.0539 1.181 3.2534 1.9733 2.5466 1.9 2.6 1.5 1.9431 1.4 1.6927 2.2 1.9 2 1.7433 2.1208 1.597 2.6424 1.6469 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
130 7.9764e-21 2.5057e-15 12.688 4575.4 0.59528 0.62281 2.9018 1.1931 1.4261 4.5554 1.1721 3.4289 1.4636 2.7323 1.9 2.6 1.5 2.4233 1.4 2.0198 2.2 1.9 2 1.5335 1.8385 1.8895 2.4083 1.4385 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
376 7.7411e-21 2.3071e-16 0.52461 2922.1 0.59599 0.633 4.0916 1.3126 1.2327 3.5747 1.176 2.8242 1.5704 2.651 1.9 2.6 1.5 1.9591 1.4 2.3803 2.2 1.9 2 1.924 2.0355 1.4576 2.0961 1.8197 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
35 7.6693e-21 2.013e-15 10.757 4572.5 0.59579 0.63133 2.979 0.8816 1.1252 4.4873 0.91484 3.0933 2.0132 2.5097 1.9 2.6 1.5 1.9342 1.4 2.4508 2.2 1.9 2 1.7467 2.2471 1.4599 2.8166 1.5848 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
316 7.267e-21 4.5737e-16 0.046774 3390.2 0.59848 0.62481 2.8854 1.2864 1.1506 3.9538 0.85568 3.9794 1.655 2.185 1.9 2.6 1.5 2.2046 1.4 2.4124 2.2 1.9 2 2.1344 1.925 1.3609 2.8468 1.9655 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
512 7.1021e-21 1.586e-15 18.264 4434.3 0.5981 0.62628 2.9186 0.92891 1.4565 4.3113 1.11 4.0209 1.7647 2.289 1.9 2.6 1.5 2.5148 1.4 2.4074 2.2 1.9 2 1.9088 1.8614 1.4638 2.5352 1.5615 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
787 6.8523e-21 2.7509e-16 1.841 3280.9 0.59487 0.63654 3.627 1.3026 1.3202 3.3983 1.1312 3.2152 1.7143 2.3573 1.9 2.6 1.5 1.9467 1.4 1.8841 2.2 1.9 2 1.9756 2.2578 1.3714 2.5652 1.86 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
251 6.5492e-21 6.4268e-16 3.5893 4019.2 0.59518 0.63557 4.0637 1.1124 1.4539 4.2509 1.1996 2.9535 1.9938 2.252 1.9 2.6 1.5 2.0649 1.4 2.5029 2.2 1.9 2 1.6305 2.2451 1.7795 2.0775 1.5157 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
415 6.4511e-21 3.866e-15 10.848 4735.9 0.59514 0.62292 3.668 1.1755 1.0652 4.1164 1.1048 4.0791 1.6063 2.5723 1.9 2.6 1.5 2.0452 1.4 2.1824 2.2 1.9 2 2.0391 1.9121 1.7718 2.1225 1.5104 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
332 6.0809e-21 3.387e-15 9.6594 4744.4 0.59703 0.62971 3.6491 1.2719 1.2669 3.9848 0.94814 3.9534 1.4593 2.518 1.9 2.6 1.5 1.962 1.4 1.8099 2.2 1.9 2 2.0993 2.2365 1.4746 2.427 1.6124 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
760 6.0788e-21 2.6217e-15 35.438 4433.3 0.59792 0.62691 3.152 1.2363 1.5258 4.4787 1.0514 3.5166 2.1538 3.1658 1.9 2.6 1.5 1.8536 1.4 2.3085 2.2 1.9 2 1.6321 1.7125 1.4281 1.9237 1.4186 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
868 6.0606e-21 6.5365e-16 9.3198 4423.2 0.59863 0.62457 3.1803 1.204 1.4475 4.2872 0.88195 3.814 1.4458 2.4944 1.9 2.6 1.5 2.32 1.4 1.799 2.2 1.9 2 1.9285 1.576 1.6488 2.5771 1.8166 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1045 5.8948e-21 3.7017e-15 17.895 4645.1 0.59754 0.62809 3.7239 1.2828 1.0803 3.7499 0.94201 3.4652 1.4481 2.9982 1.9 2.6 1.5 2.5711 1.4 1.7872 2.2 1.9 2 1.7724 2.0339 1.669 2.5033 1.6095 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
630 5.8326e-21 3.2051e-16 0.51967 3058.3 0.59839 0.62539 3.4183 1.2937 1.3132 3.9565 0.80109 3.067 1.5926 2.7739 1.9 2.6 1.5 2.733 1.4 2.4269 2.2 1.9 2 1.9927 2.2566 1.4771 2.224 1.9464 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
750 5.5565e-21 3.5111e-15 16.632 4661 0.59642 0.63165 3.3889 1.0702 1.5096 4.02 0.99131 4.1299 1.6708 2.3524 1.9 2.6 1.5 2.6151 1.4 1.7305 2.2 1.9 2 1.6802 2.167 1.4198 2.6549 1.515 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
582 5.2259e-21 2.2694e-15 11.343 4662.6 0.59642 0.63164 3.1092 1.0971 1.1222 4.5515 1.1156 3.1431 1.8513 2.1733 1.9 2.6 1.5 1.9602 1.4 1.8185 2.2 1.9 2 2.053 2.1105 1.5864 2.4307 1.3996 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
744 4.7198e-21 1.2528e-15 10.794 4574 0.59612 0.63321 3.11 1.2707 1.4734 3.5741 1.0197 3.7946 2.0475 2.4559 1.9 2.6 1.5 2.3105 1.4 1.7006 2.2 1.9 2 1.5737 1.9751 1.7665 2.717 1.5925 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
478 4.6925e-21 1.931e-15 4.5525 4586.9 0.59794 0.62681 3.2208 1.3198 1.2376 4.2296 1.0628 3.3201 2.1415 2.2432 1.9 2.6 1.5 2.6394 1.4 1.9559 2.2 1.9 2 2.1087 1.8829 1.3641 1.9317 1.8366 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1036 4.3116e-21 1.8816e-15 16.291 4591.1 0.59625 0.63216 3.609 1.3022 1.449 3.6047 0.95399 3.9721 1.9099 2.6946 1.9 2.6 1.5 1.9216 1.4 2.1687 2.2 1.9 2 1.707 1.8632 1.3826 2.5706 1.5855 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
830 4.1309e-21 1.7648e-15 10.289 4678.8 0.59682 0.63036 3.0904 1.1686 1.0828 3.7089 1.0665 3.9699 2.0021 2.5845 1.9 2.6 1.5 1.9997 1.4 1.931 2.2 1.9 2 1.5821 2.0642 1.4895 2.4467 1.7625 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
708 3.6478e-21 3.6034e-15 15.13 4769.3 0.5965 0.63139 3.4311 1.0814 1.1088 4.2348 0.84783 3.4979 1.8053 2.6034 1.9 2.6 1.5 1.9212 1.4 2.0191 2.2 1.9 2 1.7795 2.1016 1.4222 2.6362 1.5265 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
704 3.5521e-21 1.6093e-15 3.1765 4191 0.5976 0.62789 3.5245 1.1956 1.1956 4.4007 0.82076 3.0301 1.5364 2.5211 1.9 2.6 1.5 2.0008 1.4 2.4033 2.2 1.9 2 2.0184 1.8257 1.6351 2.5903 1.4756 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
267 3.4965e-21 1.4529e-15 3.2232 4189 0.59689 0.63018 2.9615 0.88476 1.1915 4.2287 0.95159 3.1246 1.5056 2.2736 1.9 2.6 1.5 1.9319 1.4 2.4766 2.2 1.9 2 1.6587 1.8658 1.3809 2.7029 1.6124 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
679 3.0417e-21 2.3068e-15 11.706 4767.8 0.59589 0.62241 2.832 1.2307 1.1881 4.3683 0.86016 4.0952 1.6176 2.7321 1.9 2.6 1.5 2.5893 1.4 1.7368 2.2 1.9 2 2.0378 2.1904 1.4355 2.8624 1.6714 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
865 3.0138e-21 7.6123e-15 30.259 4818.5 0.59787 0.62704 2.9229 1.2744 1.2726 3.5726 0.95822 4.1476 2.0383 2.8786 1.9 2.6 1.5 2.1321 1.4 2.1753 2.2 1.9 2 1.9269 2.1884 1.4666 2.1315 1.4097 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
972 2.7408e-21 2.2043e-15 9.8178 4814.7 0.59948 0.62322 2.8918 1.1953 1.2232 4.1384 0.99347 4.0266 1.8147 2.3809 1.9 2.6 1.5 2.5872 1.4 2.2213 2.2 1.9 2 1.9345 1.8977 1.6166 2.3696 1.8838 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
713 2.3922e-21 1.5497e-15 7.4233 4825.8 0.59727 0.62896 3.2726 1.1791 1.133 4.3128 0.95386 3.2768 1.696 2.8962 1.9 2.6 1.5 1.8648 1.4 1.9767 2.2 1.9 2 1.8779 2.0209 1.5843 2.8606 1.9034 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
784 2.2523e-21 1.3428e-15 23.946 4576.5 0.59753 0.62813 3.3031 1.1899 1.218 3.6118 0.90803 4.1256 2.1275 3.0027 1.9 2.6 1.5 2.6212 1.4 2.0238 2.2 1.9 2 1.9361 2.1718 1.4756 2.5613 1.5908 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
981 2.2063e-21 3.4455e-16 2.6352 3801.9 0.59607 0.63274 4.0941 1.1285 1.0679 4.3717 1.0302 3.5982 2.0386 2.4509 1.9 2.6 1.5 1.8618 1.4 2.2774 2.2 1.9 2 1.6471 2.0185 1.3669 2.4864 1.896 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
150 2.1938e-21 1.541e-15 9.1286 4802.1 0.59612 0.6326 3.485 1.1598 1.5039 4.2935 0.89531 3.511 1.9557 2.489 1.9 2.6 1.5 2.1188 1.4 1.8631 2.2 1.9 2 1.9735 2.2341 1.5681 2.7406 1.757 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
764 2.1165e-21 1.5758e-15 4.1575 4600.1 0.59725 0.62897 3.1706 1.0942 1.2657 3.66 1.1979 3.6744 1.5549 2.2685 1.9 2.6 1.5 2.2606 1.4 2.3417 2.2 1.9 2 1.6529 1.8987 1.6957 2.1917 1.4196 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
989 2.0291e-21 5.5352e-16 1.5859 3596.1 0.59507 0.63556 4.0707 1.1347 1.2016 3.7188 1.1382 2.8315 1.4444 2.3296 1.9 2.6 1.5 2.1656 1.4 2.3695 2.2 1.9 2 1.7803 2.0745 1.3659 2.3276 1.4803 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
840 1.6362e-21 1.8299e-15 10.064 4875.7 0.59889 0.62379 3.0917 1.1828 1.1325 4.0397 0.98415 4.121 1.5984 2.1805 1.9 2.6 1.5 2.5817 1.4 2.1056 2.2 1.9 2 1.922 1.9021 1.416 2.1023 1.6495 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
979 1.531e-21 2.769e-15 18.161 4853.8 0.59891 0.62373 3.2622 1.2688 1.0972 4.1932 0.89925 3.8708 1.6256 3.1077 1.9 2.6 1.5 2.067 1.4 1.7514 2.2 1.9 2 1.8892 1.7486 1.8536 2.6616 1.8473 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
957 1.5111e-21 1.3898e-15 3.7889 4530.5 0.597 0.62981 2.878 1.309 1.53 3.081 1.0462 3.8121 1.5804 2.4964 1.9 2.6 1.5 2.0622 1.4 1.6964 2.2 1.9 2 1.6444 1.5999 1.6573 2.2927 1.6242 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
161 1.5024e-21 7.133e-15 22.092 5007.6 0.59927 0.6226 2.952 1.2353 1.2431 4.5203 0.92533 4.0707 1.7317 2.4338 1.9 2.6 1.5 2.3583 1.4 1.8514 2.2 1.9 2 1.9023 1.6652 1.4208 2.094 1.5623 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
716 1.4534e-21 6.8898e-16 14.959 4624.8 0.59725 0.62902 3.0801 1.2293 1.0479 3.5337 1.0018 3.3366 1.4966 2.9738 1.9 2.6 1.5 1.8411 1.4 2.5067 2.2 1.9 2 1.8404 1.9129 1.4157 2.7441 1.3826 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
775 1.3718e-21 1.8885e-15 21.181 4768.4 0.59892 0.62369 3.1221 0.9493 1.1715 4.4031 0.86528 3.7452 1.4725 2.886 1.9 2.6 1.5 2.5125 1.4 2.4149 2.2 1.9 2 1.8024 2.194 1.6107 2.5007 1.579 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
809 1.3273e-21 7.745e-16 2.8301 4128.7 0.59805 0.62728 3.7922 1.2359 1.3156 4.0361 0.8913 4.0309 1.5638 2.1913 1.9 2.6 1.5 2.5239 1.4 1.8134 2.2 1.9 2 2.2685 1.6639 1.7097 2.7413 1.7136 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1019 1.3188e-21 2.7249e-15 20.246 4858.6 0.59777 0.62735 3.1641 1.1493 1.2262 4.4737 0.96859 3.8833 1.9287 2.7276 1.9 2.6 1.5 1.8989 1.4 1.7855 2.2 1.9 2 1.5595 2.1192 1.8436 2.1025 1.5571 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
917 1.1725e-21 1.9333e-15 15.472 4867.3 0.5992 0.6228 2.8625 0.95722 1.2792 4.4905 0.87446 3.8131 1.7614 2.4968 1.9 2.6 1.5 2.5495 1.4 2.3451 2.2 1.9 2 1.9807 1.8133 1.615 2.5115 1.6814 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
599 1.0876e-21 1.2844e-15 19.404 4755.2 0.5981 0.62632 3.1891 1.1989 1.233 4.1628 1.1172 3.8609 1.8605 2.969 1.9 2.6 1.5 1.9138 1.4 2.4856 2.2 1.9 2 1.855 2.1418 1.5005 2.2131 1.5855 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
238 1.0717e-21 6.9604e-16 3.2788 4296.5 0.5956 0.63422 3.0756 1.2411 1.2714 3.0538 0.93115 3.5824 2.149 2.3239 1.9 2.6 1.5 1.9993 1.4 2.325 2.2 1.9 2 1.7821 1.8406 1.4859 2.833 1.6241 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
346 1.021e-21 3.2105e-15 18.101 4965 0.59759 0.62793 3.1688 1.0357 1.1954 4.5222 1.1095 4.024 2.1158 2.6484 1.9 2.6 1.5 2.267 1.4 1.8813 2.2 1.9 2 2.1134 2.2645 1.3672 2.3135 1.6371 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
23 1.0129e-21 1.836e-15 16.713 4870.8 0.59687 0.62988 3.1788 1.2193 1.4999 3.5482 0.95935 3.9994 1.5017 2.5766 1.9 2.6 1.5 1.9987 1.4 2.1409 2.2 1.9 2 1.6459 2.2237 1.4017 2.0976 1.4495 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
138 9.9332e-22 1.1674e-15 1.1542 3779.9 0.59857 0.6248 2.8241 1.1436 1.0411 4.4517 1.0097 3.1512 1.5866 2.2951 1.9 2.6 1.5 2.2242 1.4 2.4716 2.2 1.9 2 2.0359 1.8513 1.4955 2.7986 1.9704 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
400 7.1066e-22 4.489e-15 24.988 5040.1 0.59949 0.62507 3.25 1.2614 1.0441 4.2161 1.1415 4.1796 1.6445 2.4006 1.9 2.6 1.5 2.6664 1.4 2.1419 2.2 1.9 2 1.7924 1.8377 1.7207 2.5537 1.4418 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
821 6.2692e-22 2.3648e-15 7.517 5175.9 0.59784 0.62712 2.8044 1.1681 1.4852 3.8244 0.87399 3.9776 1.5175 2.1775 1.9 2.6 1.5 2.1286 1.4 2.3566 2.2 1.9 2 1.5294 1.9697 1.8155 2.3742 1.3747 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
813 5.7764e-22 1.6687e-15 2.7111 4410.2 0.59702 0.62972 3.8973 1.2803 1.0443 3.7796 1.0955 3.0472 1.4721 2.6013 1.9 2.6 1.5 2.4375 1.4 2.1224 2.2 1.9 2 1.9424 2.0809 1.6576 2.3223 1.725 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
357 5.2646e-22 2.1538e-15 23.206 4968 0.59878 0.62414 3.3067 1.2583 1.2176 4.0524 1.0546 4.1692 1.5828 2.8829 1.9 2.6 1.5 2.555 1.4 1.945 2.2 1.9 2 1.8715 1.5881 1.5764 2.6978 1.5916 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
853 5.239e-22 1.5602e-15 18.194 4953.1 0.59766 0.62772 3.4713 1.2176 1.1414 4.1593 1.1932 3.6787 1.712 2.8729 1.9 2.6 1.5 2.5108 1.4 2.1315 2.2 1.9 2 1.9321 2.0238 1.5961 2.6691 1.5209 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
488 4.9846e-22 3.2894e-15 12.718 5183.9 0.59839 0.62538 2.9245 1.2326 1.0754 4.1282 1.1607 4.1202 1.947 2.6997 1.9 2.6 1.5 2.17 1.4 2.0927 2.2 1.9 2 2.0116 2.0165 1.5091 2.5794 1.8294 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
43 4.268e-22 8.2592e-16 1.174 3884.3 0.59744 0.6284 3.2117 1.0596 1.1935 4.3406 1.1938 3.1852 1.7125 2.4024 1.9 2.6 1.5 1.9997 1.4 2.2539 2.2 1.9 2 1.9438 1.9204 1.4413 2.3811 2.0331 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
133 3.6673e-22 1.1587e-15 22.923 4918.8 0.59708 0.62958 3.1995 1.2156 1.1191 3.2608 0.97215 4.1193 1.9289 2.6312 1.9 2.6 1.5 2.4412 1.4 2.155 2.2 1.9 2 1.9264 2.1859 1.4464 2.5064 1.4447 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1059 2.1323e-22 5.1958e-16 7.8689 5080 0.5967 0.63077 3.2852 1.2488 1.2324 3.8556 1.1334 3.5546 1.5797 2.7837 1.9 2.6 1.5 2.148 1.4 1.7582 2.2 1.9 2 1.7802 2.0638 1.5807 2.8235 1.7928 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
685 1.8754e-22 7.0842e-16 3.0748 4582 0.59784 0.62692 3.6518 1.3199 1.2051 4.546 0.98311 2.9259 2.0395 2.3713 1.9 2.6 1.5 2.5819 1.4 2.3748 2.2 1.9 2 2.216 1.8318 2.0028 2.7042 1.7963 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1104 1.8174e-22 2.9914e-15 4.9645 5409 0.59556 0.63438 3.0554 1.2507 1.2188 4.0002 1.0026 2.8852 1.7032 2.379 1.9 2.6 1.5 2.2604 1.4 1.8601 2.2 1.9 2 1.816 2.1541 1.3672 2.8312 1.4008 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
439 1.4482e-22 2.1377e-15 27.007 5194.3 0.59831 0.62563 3.3839 1.3039 1.324 4.1317 0.95351 3.9131 1.7754 2.9868 1.9 2.6 1.5 2.4259 1.4 1.7573 2.2 1.9 2 1.7764 1.9951 1.5181 1.9253 1.4537 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1088 1.3317e-22 4.3019e-15 19.008 5421.2 0.59606 0.63277 2.9548 1.302 1.3183 3.2708 0.95312 3.9472 1.9056 2.5811 1.9 2.6 1.5 2.2259 1.4 1.6908 2.2 1.9 2 1.8954 2.2396 1.6737 2.8242 1.3774 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
355 1.1465e-22 2.9715e-15 2.0785 4650.6 0.59716 0.62928 3.9629 1.266 1.198 4.4772 1.1139 2.9124 1.8826 2.8547 1.9 2.6 1.5 2.059 1.4 2.1114 2.2 1.9 2 2.0536 2.1108 1.7469 1.9252 1.5921 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
607 8.9445e-23 3.858e-15 9.0111 5628.2 0.59747 0.62831 3.89 1.2309 1.2452 4.1323 0.83757 3.5521 1.5459 2.7788 1.9 2.6 1.5 2.5948 1.4 1.7414 2.2 1.9 2 2.0737 1.6383 1.5578 2.8437 1.4997 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
184 6.8096e-23 1.1156e-15 11.196 5391.2 0.59815 0.62617 2.962 1.1099 1.2091 4.0469 0.83338 3.7395 1.4526 2.6195 1.9 2.6 1.5 2.1525 1.4 1.7878 2.2 1.9 2 1.8462 2.0834 1.6106 2.4811 1.7508 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
644 6.2313e-23 1.4835e-15 16.106 5393.3 0.59724 0.62905 3.2103 1.301 1.3003 4.038 1.1729 3.9767 1.9261 2.4403 1.9 2.6 1.5 2.3106 1.4 1.7797 2.2 1.9 2 1.8021 1.8251 1.8419 2.6966 1.5866 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
342 6.0597e-23 2.8679e-16 0.44543 3965.7 0.59726 0.62897 3.25 1.3035 1.3324 3.5122 0.89436 3.2969 1.6328 2.2987 1.9 2.6 1.5 2.6543 1.4 2.0593 2.2 1.9 2 1.7807 1.7251 1.5606 2.6578 1.8626 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
63 1.7277e-23 1.8557e-15 6.8326 5861 0.59791 0.62693 3.8727 1.2548 1.226 4.4101 0.89799 3.7781 1.4637 2.4031 1.9 2.6 1.5 2.4838 1.4 1.8982 2.2 1.9 2 1.7707 2.0561 1.5941 2.2085 1.6945 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
635 1.2909e-23 1.7017e-15 10.096 5828.9 0.59755 0.62806 3.2391 1.3032 1.347 4.0626 1.1941 3.5831 1.5989 2.1954 1.9 2.6 1.5 2.3655 1.4 2.1196 2.2 1.9 2 1.646 1.8267 1.464 2.0159 1.5536 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
532 6.3744e-24 3.0837e-15 7.6212 6144.2 0.59741 0.6285 2.8802 0.99763 1.085 4.2077 0.93598 4.0409 1.9615 2.2722 1.9 2.6 1.5 2.2482 1.4 1.7602 2.2 1.9 2 1.6773 2.0746 1.6529 2.651 1.7392 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
616 5.8161e-24 2.5096e-15 1.2892 4993.3 0.59641 0.63167 3.5517 1.3152 1.0494 4.0229 0.8054 3.0811 2.0947 2.2478 1.9 2.6 1.5 2.4095 1.4 1.8489 2.2 1.9 2 2.0093 2.1671 1.4808 2.5041 1.8657 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
828 2.9412e-24 2.2418e-15 0.78603 5004.9 0.59775 0.62725 3.7277 1.2336 1.1868 4.3845 1.0101 2.985 1.9053 2.596 1.9 2.6 1.5 2.0026 1.4 2.0239 2.2 1.9 2 2.1941 1.5272 1.526 1.9609 1.7153 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
509 1.7503e-24 5.6961e-14 69.266 6545.6 0.59685 0.63028 3.9903 1.3061 1.1323 3.6466 1.1641 3.1215 1.8613 2.7641 1.9 2.6 1.5 2.5572 1.4 1.9902 2.2 1.9 2 1.8163 1.7952 1.8427 2.0562 1.4734 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
964 1.6884e-24 4.1806e-15 1.6967 5450.7 0.59423 0.63844 4.1241 1.2093 1.362 4.1123 1.0388 3.251 1.9847 2.2128 1.9 2.6 1.5 1.9208 1.4 1.9263 2.2 1.9 2 1.9183 2.1462 1.3832 2.7702 1.695 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
688 1.4565e-24 8.8856e-16 7.1157 6202.5 0.59775 0.62743 3.4314 1.258 1.3293 4.4433 0.98002 3.2181 1.7884 2.494 1.9 2.6 1.5 2.2017 1.4 1.9606 2.2 1.9 2 1.8073 1.6088 1.6474 2.1593 1.5581 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
657 1.4013e-24 2.3794e-15 2.6044 5651.2 0.59612 0.63259 3.5217 1.219 1.1033 3.875 1.0407 3.5454 1.8651 2.2928 1.9 2.6 1.5 2.1003 1.4 1.73 2.2 1.9 2 1.7513 2.1006 1.4726 2.3863 1.8278 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
519 1.3835e-24 7.85e-16 4.0353 5891.3 0.59671 0.63072 3.1926 1.0911 1.0641 4.4586 1.0653 3.7301 1.9159 2.3152 1.9 2.6 1.5 1.9235 1.4 2.0826 2.2 1.9 2 1.5915 2.0155 1.513 2.8097 1.7473 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
902 3.62e-25 2.3775e-15 3.5086 6215.6 0.59547 0.63466 4.0701 1.3063 1.0591 3.506 0.94172 3.2719 1.7293 2.1982 1.9 2.6 1.5 2.1736 1.4 2.504 2.2 1.9 2 1.5852 2.2202 1.5439 2.2725 1.4175 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
911 6.9565e-26 2.0545e-14 0.66447 6181.8 0.59768 0.62763 2.8227 1.0133 1.2014 4.4607 1.1512 4.1661 1.7405 2.3883 1.9 2.6 1.5 1.935 1.4 1.9411 2.2 1.9 2 1.8838 2.1153 1.4242 2.6938 1.8372 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
987 2.1636e-71 1.4765e-16 54.138 27006 0.59657 0.63117 3.4722 1.2374 1.5169 3.6486 0.82993 2.9711 2.1231 2.7357 1.9 2.6 1.5 2.6646 1.4 2.2071 2.2 1.9 2 1.7626 2.0146 1.5337 1.9902 1.4115 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
250 -2.9261e-26 1.8554e-15 -2.6854 4254.8 0.5963 0.63204 2.9866 0.89059 1.3823 3.0437 0.97773 2.8598 2.0296 2.7772 1.9 2.6 1.5 2.3867 1.4 2.2567 2.2 1.9 2 2.0213 2.0955 1.6491 2.4898 2.0352 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
587 -1.1009e-25 4.7958e-16 -0.58993 4860.6 0.59567 0.63402 3.088 1.1638 1.0632 3.4703 0.89035 2.8395 1.4528 2.2731 1.9 2.6 1.5 2.2534 1.4 1.7837 2.2 1.9 2 1.7753 2.0179 1.4735 2.838 1.5948 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
344 -1.4154e-25 3.8766e-16 -1.6505 4137.7 0.59634 0.63183 4.0542 1.3116 1.4793 3.0839 0.82213 3.5242 1.7292 2.1668 1.9 2.6 1.5 1.9085 1.4 2.4164 2.2 1.9 2 2.159 1.5794 1.6597 2.4673 1.9484 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
433 -1.4995e-25 6.3328e-16 -1.632 4234 0.5963 0.63203 3.219 0.96694 1.0587 3.1504 0.92026 2.9792 1.8108 2.3868 1.9 2.6 1.5 2.2489 1.4 1.9893 2.2 1.9 2 2.0099 1.7091 1.5708 2.6426 1.9203 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
349 -1.8873e-25 1.5321e-15 -2.4887 3937.4 0.59799 0.62666 3.0404 0.89091 1.1452 3.0853 0.96931 3.1222 1.8471 3.0558 1.9 2.6 1.5 2.646 1.4 1.8595 2.2 1.9 2 1.9313 1.9727 1.926 2.0568 1.994 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
55 -2.2334e-25 2.2461e-16 -1.1695 4198.6 0.59739 0.62858 3.4959 1.1488 1.1544 3.523 0.91078 3.329 1.6074 2.2731 1.9 2.6 1.5 2.2196 1.4 2.3053 2.2 1.9 2 2.1707 2.0433 1.7364 2.4322 1.9347 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1065 -2.513e-25 2.0132e-16 -2.5892 3423.8 0.59694 0.63001 3.1596 1.1474 1.2015 3.1076 0.83556 3.0637 1.554 2.6527 1.9 2.6 1.5 2.6295 1.4 2.0571 2.2 1.9 2 1.8554 1.7093 1.3759 2.8457 1.8855 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
212 -5.6472e-24 8.1326e-16 -0.25346 4482.2 0.59704 0.62967 3.0574 1.1093 1.1471 4.0742 1.1756 3.8348 1.4948 2.1737 1.9 2.6 1.5 1.9331 1.4 2.2255 2.2 1.9 2 1.8988 2.2099 1.4856 2.8577 1.9102 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
668 -9.0293e-24 1.6572e-16 -1.0958 3438.1 0.59795 0.62678 3.275 1.3186 1.3221 3.1404 1.0033 2.8855 1.8423 2.8194 1.9 2.6 1.5 2.4292 1.4 2.4496 2.2 1.9 2 1.8046 1.6697 1.8411 1.981 1.862 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
18 -1.4661e-23 3.0602e-16 -0.69919 3714.1 0.59752 0.62818 3.0642 1.3165 1.5183 3.5042 0.94488 2.806 1.7395 2.7099 1.9 2.6 1.5 2.7182 1.4 2.3863 2.2 1.9 2 1.6723 2.247 1.8388 2.0591 1.7326 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
271 -1.4992e-23 1.2337e-16 -1.623 2966.9 0.5956 0.63424 3.5918 1.216 1.1931 3.2002 1.092 3.2186 1.7493 2.1993 1.9 2.6 1.5 1.8531 1.4 2.2904 2.2 1.9 2 2.1011 1.8696 1.5444 2.8231 2.0359 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
394 -1.7524e-23 1.842e-16 -1.178 3276.3 0.59741 0.62857 3.1937 1.2447 1.2304 3.2548 1.0112 2.8144 2.052 2.308 1.9 2.6 1.5 2.7466 1.4 2.3126 2.2 1.9 2 1.8624 1.7349 1.7138 2.1244 2.0259 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
78 -1.8795e-23 1.1891e-14 -0.67851 4411.2 0.59662 0.63101 4.1379 1.3118 1.46 4.1421 0.94481 3.1201 1.7272 2.3121 1.9 2.6 1.5 1.8909 1.4 2.0739 2.2 1.9 2 2.043 1.5265 1.5479 1.9349 1.5279 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
293 -2.8235e-23 2.6909e-17 -1.6372 725.89 0.59614 0.63252 3.9026 0.88092 1.3798 3.6353 1.0001 2.9793 2.0428 2.6365 1.9 2.6 1.5 2.615 1.4 1.7775 2.2 1.9 2 2.1578 1.9039 1.8717 2.4287 2.0229 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1125 -3.132e-23 6.802e-17 -1.9592 688.9 0.5976 0.62791 3.645 0.94868 1.3116 3.7906 0.81046 3.1783 1.8766 2.7084 1.9 2.6 1.5 2.3093 1.4 1.8321 2.2 1.9 2 2.1948 1.5313 1.3965 2.0519 1.9888 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
916 -4.2429e-23 5.1578e-16 -2.6663 498.73 0.59581 0.63349 4.1474 0.90144 1.2493 3.3609 0.85352 3.1094 1.9615 2.4467 1.9 2.6 1.5 2.5388 1.4 2.3765 2.2 1.9 2 1.5283 1.6378 1.3761 2.184 1.9166 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
404 -1.4639e-22 7.7243e-16 -0.56347 3535.6 0.59728 0.62892 3.2798 1.1875 1.1697 3.0587 0.8602 3.4263 1.6218 2.4637 1.9 2.6 1.5 2.182 1.4 2.3233 2.2 1.9 2 2.0215 2.1823 1.71 2.405 2.0016 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
554 -1.8148e-22 5.019e-16 -2.0249 2048.3 0.597 0.62979 3.0821 1.0387 1.2656 3.2622 0.95226 3.9222 2.0564 2.346 1.9 2.6 1.5 2.4659 1.4 1.9299 2.2 1.9 2 2.0591 1.6249 1.3766 2.7691 1.9748 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
673 -1.8988e-22 3.3369e-16 -1.8753 410.5 0.59747 0.62831 3.4625 0.97257 1.4909 3.1425 1.1498 3.5806 1.5013 3.0056 1.9 2.6 1.5 1.995 1.4 2.4603 2.2 1.9 2 1.7582 1.6258 1.3993 2.0485 1.9684 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
499 -1.9596e-22 6.767e-17 -1.2361 2021.1 0.59683 0.63034 3.7578 1.2278 1.4297 3.4116 0.81059 2.8597 1.9942 2.732 1.9 2.6 1.5 2.7382 1.4 2.4477 2.2 1.9 2 1.7368 1.5534 1.5412 2.6007 1.9785 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1127 -2.4448e-22 9.9e-16 -0.96335 3209.6 0.59677 0.63055 2.8638 0.95025 1.4774 3.3837 0.92576 2.888 2.1565 2.3061 1.9 2.6 1.5 1.9863 1.4 2.4978 2.2 1.9 2 2.257 1.8636 1.8124 2.416 1.9983 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
826 -3.2539e-22 2.0731e-16 -1.4847 744.1 0.59641 0.63167 3.4474 0.9254 1.0766 3.1852 1.0949 3.253 1.9705 2.9769 1.9 2.6 1.5 1.8742 1.4 2.4418 2.2 1.9 2 1.9192 1.5781 1.4742 2.7401 1.9198 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1099 -3.3827e-22 7.5094e-17 -1.1052 237.09 0.59725 0.62869 4.0596 0.95288 1.239 3.2 0.99655 3.9333 1.6082 3.1537 1.9 2.6 1.5 2.1653 1.4 2.0281 2.2 1.9 2 2.0848 1.7534 1.5153 2.3866 2.0351 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
655 -3.45e-22 5.1934e-16 -1.8143 946.99 0.59554 0.6341 3.994 0.92417 1.3005 3.1458 0.80895 3.7447 1.6142 2.2146 1.9 2.6 1.5 2.3916 1.4 1.9387 2.2 1.9 2 1.5542 1.7351 1.6444 2.7799 2.0248 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
850 -3.757e-22 7.4294e-17 -1.0656 662 0.59685 0.63028 3.998 0.89837 1.1468 3.6694 0.85892 3.0383 1.4639 2.886 1.9 2.6 1.5 2.2651 1.4 1.6971 2.2 1.9 2 2.1299 1.9622 1.5618 2.2083 1.9423 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
928 -3.8305e-22 1.2983e-16 -1.2535 1097.8 0.59677 0.63053 3.4386 0.93095 1.1609 3.421 1.052 3.1618 1.7863 2.6117 1.9 2.6 1.5 2.1333 1.4 1.9047 2.2 1.9 2 2.209 1.9765 1.8847 2.411 1.9738 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
867 -4.1467e-22 2.3168e-16 -1.4358 830.77 0.59612 0.6326 3.4926 1.1014 1.3728 3.1746 1.1722 2.8512 1.9689 2.6233 1.9 2.6 1.5 2.3496 1.4 2.5028 2.2 1.9 2 2.1608 1.7623 1.3852 2.4883 1.9396 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
605 -4.2919e-22 1.4511e-16 -1.2528 399.17 0.59722 0.6291 4.094 0.90695 1.1122 3.6844 0.83876 3.0883 1.9272 2.5625 1.9 2.6 1.5 2.6993 1.4 2.1241 2.2 1.9 2 2.1535 1.5687 1.5855 2.2887 1.8887 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
938 -4.506e-22 2.1782e-16 -1.3823 797.11 0.59571 0.63389 3.1408 0.89036 1.4637 3.2355 1.1585 3.3392 1.7661 2.7502 1.9 2.6 1.5 2.0428 1.4 1.707 2.2 1.9 2 1.5412 1.9757 1.9549 2.4927 1.9384 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
596 -4.6162e-22 7.1572e-17 -0.98386 325.15 0.59743 0.62846 3.6865 0.92679 1.4619 3.1491 1.0673 4.1154 1.944 2.9849 1.9 2.6 1.5 2.1731 1.4 1.9451 2.2 1.9 2 2.2774 1.7181 1.6368 2.1663 1.9592 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
770 -4.7523e-22 8.9751e-17 -1.05 504.37 0.59693 0.63003 3.2869 0.91424 1.2308 3.2144 1.1814 3.3684 1.944 2.218 1.9 2.6 1.5 2.5347 1.4 2.1642 2.2 1.9 2 2.1472 1.8353 1.8416 2.2921 1.9197 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
721 -4.8777e-22 2.0765e-16 -1.3359 640.09 0.5965 0.63139 3.779 0.98424 1.2911 3.1247 1.0477 3.5391 1.5951 2.6027 1.9 2.6 1.5 2.287 1.4 1.6941 2.2 1.9 2 2.0747 1.7215 1.7854 2.5227 2.025 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
282 -5.877e-22 1.1146e-16 -1.0514 541.04 0.59867 0.62437 3.4719 0.88688 1.417 3.1274 0.83697 4.0968 1.8447 2.9346 1.9 2.6 1.5 2.5186 1.4 2.4293 2.2 1.9 2 2.1372 1.5765 1.6469 2.1685 1.8645 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
654 -6.4508e-22 1.229e-16 -1.0528 1074.3 0.59657 0.63151 3.7396 0.92058 1.4437 3.9211 0.83305 2.8349 1.5812 2.4115 1.9 2.6 1.5 2.27 1.4 2.3726 2.2 1.9 2 1.7233 1.821 1.8432 2.662 1.9473 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
580 -6.5213e-22 1.8085e-16 -1.1502 2085.2 0.59659 0.6315 3.5512 1.0783 1.0701 3.4152 1.1075 3.488 2.0086 2.336 1.9 2.6 1.5 2.0597 1.4 2.3553 2.2 1.9 2 1.8359 1.9649 1.6418 2.3648 2.0264 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
797 -7.5497e-22 2.2987e-16 -1.2155 640.77 0.59735 0.62843 3.9015 1.0328 1.4834 3.1821 0.83239 3.1553 1.489 3.0694 1.9 2.6 1.5 2.2144 1.4 2.0049 2.2 1.9 2 2.1558 1.7809 1.6094 1.9449 1.9885 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
432 -8.3841e-22 1.6444e-15 -0.36547 3503.2 0.5973 0.62887 2.8668 1.1517 1.324 3.12 1.068 3.4571 1.6962 2.2507 1.9 2.6 1.5 2.5143 1.4 2.2849 2.2 1.9 2 2.016 2.1847 1.6549 2.1741 1.6945 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
624 -9.2709e-22 7.5175e-17 -0.77745 694.96 0.5961 0.63266 4.1872 1.0137 1.103 3.6431 1.1969 3.5662 1.7652 2.4777 1.9 2.6 1.5 2.747 1.4 1.8127 2.2 1.9 2 1.5944 2.1427 1.5067 2.1277 2.019 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
858 -9.3354e-22 7.7007e-17 -0.78266 767.03 0.59502 0.6361 3.66 0.90633 1.4426 3.2018 1.0306 4.0451 2.1194 2.1858 1.9 2.6 1.5 2.2769 1.4 1.9232 2.2 1.9 2 1.6198 2.2412 1.6622 2.4414 1.9737 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
763 -9.5444e-22 2.7819e-16 -1.1999 1069.3 0.59606 0.63279 3.3037 0.93857 1.2113 3.2585 1.1226 3.2594 1.9741 2.5935 1.9 2.6 1.5 2.2306 1.4 1.7051 2.2 1.9 2 1.6692 1.8027 1.6956 2.2228 1.9638 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
70 -1.0089e-21 1.2787e-16 -0.91782 208.9 0.5962 0.63199 3.8671 0.96276 1.5519 3.313 1.0232 3.3586 1.8835 2.586 1.9 2.6 1.5 2.0726 1.4 1.7729 2.2 1.9 2 2.178 1.6803 1.663 1.9792 2.0341 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
871 -1.0948e-21 6.7854e-17 -0.69744 371.06 0.59777 0.62736 3.902 0.94877 1.0522 3.7556 1.0642 3.172 1.716 2.7099 1.9 2.6 1.5 2.0428 1.4 2.2856 2.2 1.9 2 2.167 1.5606 1.7212 2.1603 2.0055 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1130 -1.0995e-21 1.0886e-15 -1.6492 1553.6 0.59635 0.63171 3.073 0.89902 1.5153 3.0851 1.0588 3.3802 2.0801 2.3592 1.9 2.6 1.5 2.6501 1.4 1.9763 2.2 1.9 2 1.7686 1.8958 1.4122 1.9266 1.9986 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
892 -1.2107e-21 1.5704e-16 -0.9253 607.06 0.59559 0.63417 3.7217 0.9781 1.5439 3.1395 0.98677 2.8578 1.9755 2.6457 1.9 2.6 1.5 2.5768 1.4 2.286 2.2 1.9 2 1.8323 2.0247 1.9966 2.455 1.8031 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1090 -1.3432e-21 5.4375e-17 -0.57819 619.04 0.59511 0.63579 3.7078 1.0075 1.5364 3.1155 1.1276 3.5994 1.8496 2.1787 1.9 2.6 1.5 2.4183 1.4 1.7715 2.2 1.9 2 1.7724 1.9429 1.7545 2.5318 2.003 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
214 -1.4367e-21 7.4551e-17 -0.6465 649.57 0.59584 0.63349 3.4794 0.93234 1.437 3.1461 1.024 2.9049 1.9198 2.3544 1.9 2.6 1.5 2.7159 1.4 2.179 2.2 1.9 2 2.2596 2.2757 1.9911 2.458 1.7194 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
529 -1.4498e-21 4.9735e-16 -1.2575 1255.7 0.59698 0.62987 2.8178 0.8924 1.1265 3.1415 1.0208 3.3423 1.7005 2.4164 1.9 2.6 1.5 2.0758 1.4 2.4828 2.2 1.9 2 2.0696 2.0933 1.83 2.699 1.7501 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
229 -1.5703e-21 1.6699e-15 -1.3255 2642.3 0.59706 0.62963 3.1175 0.95182 1.4505 3.204 0.80817 3.0617 1.6185 2.1747 1.9 2.6 1.5 2.4162 1.4 2.5075 2.2 1.9 2 1.965 1.9106 1.5387 2.1839 1.8147 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
440 -1.5908e-21 4.6264e-16 -1.1991 1040.2 0.59809 0.62725 3.1718 0.95216 1.0678 3.1535 1.128 2.9757 1.5099 3.0532 1.9 2.6 1.5 2.1832 1.4 2.0856 2.2 1.9 2 2.2689 1.6682 1.7984 2.5201 1.9518 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
262 -1.6226e-21 1.1589e-16 -0.73923 540.78 0.59551 0.63451 3.1776 0.89117 1.548 3.3061 1.058 2.9708 1.9654 2.9031 1.9 2.6 1.5 2.1346 1.4 1.7444 2.2 1.9 2 1.6261 1.609 1.8761 2.5806 1.6959 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
270 -1.8733e-21 5.0628e-16 -1.1729 1280.2 0.59683 0.63033 3.2342 0.97037 1.1826 3.1104 1.0178 3.5767 1.9467 2.4148 1.9 2.6 1.5 2.1253 1.4 2.3406 2.2 1.9 2 2.1112 2.0332 1.529 2.2693 1.9484 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
218 -2.0338e-21 3.349e-16 -0.70332 2646.5 0.59603 0.63286 3.2194 1.2638 1.1593 3.2198 0.85798 2.8048 1.9503 2.3094 1.9 2.6 1.5 1.9462 1.4 2.2029 2.2 1.9 2 1.9763 1.759 1.9886 2.7534 1.6544 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
160 -2.0654e-21 9.5872e-17 -0.61039 1753.4 0.59697 0.62989 3.5576 1.2977 1.4374 3.3638 0.84433 2.8748 1.6702 2.4107 1.9 2.6 1.5 2.6697 1.4 1.8094 2.2 1.9 2 2.1726 1.6143 1.6456 2.225 1.6189 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1069 -2.0782e-21 1.9682e-16 -0.82521 860.3 0.59549 0.63457 4.1723 1.1641 1.3049 3.2524 0.99042 2.8348 2.0214 3.1352 1.9 2.6 1.5 1.8421 1.4 1.8829 2.2 1.9 2 2.0813 1.9809 1.6124 2.0508 1.9825 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
208 -2.4018e-21 4.9381e-16 -1.0788 861.02 0.59575 0.63371 2.8704 0.93367 1.5554 3.0523 0.86698 3.027 2.1502 2.668 1.9 2.6 1.5 2.6018 1.4 2.1653 2.2 1.9 2 2.099 2.1963 1.4466 2.4846 1.6005 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
26 -2.4018e-21 2.6058e-16 -0.77619 2338.4 0.5969 0.63011 3.6448 1.2514 1.1386 3.2508 0.88012 3.5099 1.5743 2.2282 1.9 2.6 1.5 2.6136 1.4 1.8366 2.2 1.9 2 2.1184 2.0671 2.0175 2.8656 1.9491 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
16 -2.4974e-21 1.8849e-16 -0.75522 1294 0.59586 0.63341 3.4987 1.0043 1.1473 3.3726 1.0083 3.07 1.7271 2.3744 1.9 2.6 1.5 2.1863 1.4 2.2133 2.2 1.9 2 2.2442 2.2334 1.4924 2.5261 1.749 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
195 -2.5388e-21 1.5197e-16 -0.6414 2203.1 0.5968 0.63045 3.161 1.2046 1.306 3.4062 0.92141 2.8888 1.9178 2.836 1.9 2.6 1.5 2.0758 1.4 2.0294 2.2 1.9 2 2.0283 1.905 1.4031 2.2536 1.9562 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
919 -2.7461e-21 2.169e-16 -0.7695 441.65 0.59647 0.63113 3.8673 0.88637 1.1847 3.2849 1.1453 3.7868 1.6531 2.1809 1.9 2.6 1.5 2.2684 1.4 2.4167 2.2 1.9 2 1.7525 1.7872 1.7635 2.4714 2.0142 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
515 -3.7416e-21 1.5655e-15 -1.2666 2220.6 0.59586 0.63134 3.0103 1.1078 1.2966 3.0568 0.86814 3.1523 2.123 2.6649 1.9 2.6 1.5 2.4548 1.4 2.1883 2.2 1.9 2 1.584 1.8349 1.949 2.5864 1.5595 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
11 -4.0789e-21 1.0854e-15 -1.0443 2384.5 0.59701 0.62977 3.0834 1.0059 1.1697 3.2433 0.95208 3.6536 1.862 2.5554 1.9 2.6 1.5 1.8674 1.4 1.9299 2.2 1.9 2 1.8334 2.0833 1.4697 1.9397 2.0327 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
443 -4.2178e-21 1.3048e-16 -0.50822 545.17 0.59343 0.64108 3.8896 0.89156 1.2565 3.1958 1.1146 2.8253 2.002 2.2832 1.9 2.6 1.5 1.9347 1.4 2.1941 2.2 1.9 2 2.1229 2.0241 1.4693 2.8048 1.621 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
991 -4.2307e-21 1.7431e-15 -1.2267 2318.7 0.59803 0.62652 3.2019 1.0492 1.0568 3.206 1.0874 3.1597 1.4578 3.1479 1.9 2.6 1.5 2.3696 1.4 1.7259 2.2 1.9 2 2.219 1.8616 1.5876 2.2705 1.9741 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
738 -4.2461e-21 4.4536e-16 -0.85729 395.11 0.59531 0.63516 3.8745 0.89993 1.4976 3.2679 0.92933 2.8988 2.0783 3.2233 1.9 2.6 1.5 2.4604 1.4 2.2378 2.2 1.9 2 1.7617 2.0774 1.5778 2.532 1.8103 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
594 -4.2669e-21 8.8191e-17 -0.41149 1229.3 0.59666 0.63089 3.5278 1.1594 1.2398 3.0736 1.1372 2.8068 1.8288 2.3956 1.9 2.6 1.5 2.7125 1.4 2.4419 2.2 1.9 2 1.6356 1.8098 1.9219 2.2303 1.9085 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
645 -4.4257e-21 1.2467e-16 -0.48489 478.46 0.59783 0.62688 3.3969 0.88915 1.294 3.9219 1.1677 2.9895 1.6215 3.0624 1.9 2.6 1.5 2.5425 1.4 2.1933 2.2 1.9 2 2.1881 1.9624 1.9094 2.6217 2.0096 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
477 -4.6448e-21 2.5596e-16 -0.66355 630.63 0.59706 0.62963 3.3297 0.98321 1.446 3.4832 0.92733 3.2073 2.0737 2.9409 1.9 2.6 1.5 2.4446 1.4 2.0661 2.2 1.9 2 2.2286 1.8938 1.7356 2.617 1.9848 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
500 -5.1224e-21 6.5893e-17 -0.31255 555.05 0.59681 0.63042 3.2423 0.98741 1.2358 3.3585 1.0579 3.3847 1.9922 2.1904 1.9 2.6 1.5 2.2586 1.4 1.8108 2.2 1.9 2 2.0955 1.6892 2.0364 2.2947 1.7708 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
417 -5.3259e-21 9.4969e-17 -0.37917 773.01 0.59614 0.63252 3.5222 1.0347 1.2069 3.2444 1.1042 3.1529 1.7857 2.5835 1.9 2.6 1.5 2.2522 1.4 2.394 2.2 1.9 2 2.2449 2.2795 1.7697 2.7651 1.9087 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
397 -5.5261e-21 5.3248e-16 -0.82692 1668.8 0.59716 0.62931 3.1176 1.1052 1.1534 3.0415 1.158 3.617 1.9954 2.5799 1.9 2.6 1.5 2.5021 1.4 1.7611 2.2 1.9 2 2.1559 1.7302 1.6223 2.425 1.9392 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
848 -5.6039e-21 3.4286e-15 -1.0098 2746.9 0.59726 0.62617 2.8183 1.214 1.4453 3.14 1.082 4.1258 1.7299 2.9178 1.9 2.6 1.5 1.8673 1.4 1.9466 2.2 1.9 2 2.233 1.7609 1.3676 2.2697 1.7706 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
622 -5.6568e-21 6.0028e-16 -0.26757 3003.2 0.59595 0.63312 3.3694 1.3115 1.3717 3.235 1.0561 2.8429 1.5912 2.2976 1.9 2.6 1.5 2.6719 1.4 1.6962 2.2 1.9 2 2.0004 2.1359 1.7784 2.1639 1.443 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
140 -6.0551e-21 1.1748e-15 -0.46333 2927.2 0.59636 0.63173 3.0779 1.1375 1.3225 3.0648 0.99935 3.1146 1.7161 2.487 1.9 2.6 1.5 2.0168 1.4 1.9138 2.2 1.9 2 1.8079 1.5581 1.4745 2.3007 1.8379 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1017 -6.1862e-21 9.849e-16 -0.99233 1170.8 0.59713 0.62941 3.6413 0.97434 1.257 3.1771 0.95801 3.3782 2.0714 3.1044 1.9 2.6 1.5 2.4707 1.4 2.4486 2.2 1.9 2 2.2393 1.908 1.7695 2.4469 1.5786 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
103 -6.2895e-21 9.0891e-17 -0.33535 980.76 0.59511 0.63578 3.4516 0.90249 1.2003 3.3022 0.95278 3.1362 1.7316 2.4149 1.9 2.6 1.5 1.9436 1.4 1.842 2.2 1.9 2 1.8334 1.9948 1.8642 2.7601 1.7107 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
162 -6.573e-21 1.3989e-16 -0.41842 622.43 0.59648 0.63144 3.9124 1.0455 1.5213 3.1366 0.97885 3.222 1.4857 2.8987 1.9 2.6 1.5 2.4419 1.4 1.7263 2.2 1.9 2 2.1374 2.1039 1.8422 2.1589 1.8888 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1119 -6.5792e-21 5.8983e-16 -0.80801 1135.2 0.59728 0.62875 2.8691 1.0284 1.548 3.1321 1.1257 2.9937 1.4856 2.6138 1.9 2.6 1.5 1.9422 1.4 2.4118 2.2 1.9 2 2.2639 1.8205 1.6311 2.134 1.7523 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
757 -6.7648e-21 1.037e-15 -0.9639 1954.1 0.59605 0.63282 3.3471 0.91628 1.0887 3.3992 0.9842 3.241 1.6663 2.4413 1.9 2.6 1.5 2.366 1.4 2.0876 2.2 1.9 2 1.5226 1.843 1.4331 2.6659 1.8497 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1121 -7.4313e-21 4.6544e-17 -0.1932 365.57 0.59789 0.62677 3.5064 0.90075 1.3026 3.8198 1.0153 3.4455 1.9029 3.0565 1.9 2.6 1.5 2.667 1.4 2.1801 2.2 1.9 2 2.1882 2.0478 1.4578 2.258 1.9931 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
256 -7.4917e-21 2.7396e-16 -0.32102 2660.6 0.59746 0.62835 3.0196 1.1425 1.2102 3.2262 0.83325 4.1777 2.1388 2.2021 1.9 2.6 1.5 2.4537 1.4 1.7045 2.2 1.9 2 2.1786 1.9518 1.8722 2.6842 1.9936 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1035 -7.6585e-21 1.475e-15 -1.0563 1183.1 0.5976 0.6279 2.9695 0.9096 1.3231 3.8878 0.86326 3.1244 2.1418 3.2076 1.9 2.6 1.5 2.533 1.4 2.3124 2.2 1.9 2 1.6576 2.2315 1.4572 2.2903 1.9882 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
534 -8.0084e-21 2.0053e-15 -0.083727 3498.9 0.59777 0.62735 3.7294 0.95368 1.048 4.5329 1.1994 3.4297 1.4689 2.3611 1.9 2.6 1.5 2.1122 1.4 1.7842 2.2 1.9 2 1.8226 1.6941 1.6095 2.0555 1.8824 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
557 -8.3441e-21 5.9914e-16 -0.74082 460.73 0.59609 0.63268 3.9994 1.0004 1.3625 3.2964 0.83417 3.2432 1.9806 3.0712 1.9 2.6 1.5 2.3737 1.4 1.8159 2.2 1.9 2 1.9646 2.2333 1.6761 2.1619 1.9856 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
164 -8.4978e-21 1.6627e-16 -0.39951 342.88 0.59473 0.63681 4.0891 0.89149 1.1454 3.0624 0.92826 3.1509 1.9746 2.2823 1.9 2.6 1.5 2.1672 1.4 1.8023 2.2 1.9 2 1.9976 2.1798 2.036 1.9781 1.4785 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1077 -8.5149e-21 1.6849e-16 -0.40202 389.15 0.59583 0.63351 3.2268 0.90253 1.5203 3.0416 1.0307 3.4188 2.1598 2.3547 1.9 2.6 1.5 1.9523 1.4 2.4475 2.2 1.9 2 2.1927 1.9725 1.6021 2.0679 1.5788 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1120 -9.4267e-21 6.5327e-16 -0.72843 1535.5 0.59651 0.63137 2.9107 1.0281 1.5533 3.2477 1.0495 2.9765 2.1085 2.4403 1.9 2.6 1.5 2.2123 1.4 2.0648 2.2 1.9 2 1.9189 1.6113 1.8622 2.1823 1.7361 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
998 -9.7916e-21 1.3122e-16 -0.3204 1022 0.596 0.63298 3.9358 0.92001 1.2068 3.9057 1.064 2.8976 1.6405 2.5903 1.9 2.6 1.5 2.5389 1.4 1.8737 2.2 1.9 2 2.0412 2.1085 1.7193 2.6332 1.8658 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1114 -1.0448e-20 2.6256e-16 -0.4572 591.85 0.59627 0.63212 3.6465 1.0159 1.2716 3.1242 0.87087 3.4287 2.1525 2.8214 1.9 2.6 1.5 2.4902 1.4 1.7117 2.2 1.9 2 1.8617 2.0378 1.9261 2.261 1.8398 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1022 -1.0562e-20 2.6441e-16 -0.45595 1245.9 0.59668 0.63079 3.5742 0.97753 1.1129 3.073 1.0336 3.7552 1.9658 2.3152 1.9 2.6 1.5 2.5868 1.4 1.6935 2.2 1.9 2 2.0018 2.0671 1.8325 2.0352 1.8687 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
698 -1.2117e-20 4.2005e-16 -0.53719 1025.9 0.59667 0.63086 3.2178 0.90529 1.0698 3.4383 1.0753 3.13 2.0406 2.892 1.9 2.6 1.5 2.2664 1.4 2.2838 2.2 1.9 2 1.6546 1.8319 1.7605 2.6372 1.8526 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
201 -1.2292e-20 1.4283e-15 -0.88001 1859.4 0.59565 0.63409 3.4098 0.96537 1.1494 3.0865 0.95506 2.8717 1.5597 2.6512 1.9 2.6 1.5 2.6137 1.4 2.123 2.2 1.9 2 1.7635 2.0757 1.4616 2.73 1.67 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
374 -1.2669e-20 6.4276e-16 -0.64014 738.32 0.59625 0.63217 3.6427 0.98792 1.4872 3.307 0.90573 3.0085 2.1051 2.7036 1.9 2.6 1.5 2.2932 1.4 2.4571 2.2 1.9 2 1.831 1.9231 1.81 2.1356 1.7558 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
501 -1.3483e-20 5.5128e-16 -0.58087 601.16 0.59646 0.63153 3.5288 1.0075 1.492 3.3063 1.0587 2.9364 1.9698 3.11 1.9 2.6 1.5 2.2474 1.4 2.4056 2.2 1.9 2 1.8496 1.6027 1.8579 2.6808 1.7942 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
820 -1.3914e-20 7.9181e-16 -0.67188 1396.3 0.59716 0.62905 3.0229 0.96697 1.3012 3.1247 1.0259 3.6319 1.7174 2.2947 1.9 2.6 1.5 2.2944 1.4 2.1266 2.2 1.9 2 1.7119 2.2046 1.8637 1.9603 1.9589 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
703 -1.4632e-20 1.8106e-16 -0.30511 810.65 0.59746 0.62806 3.6045 0.88828 1.3585 3.2529 0.87942 4.1304 1.5026 2.6875 1.9 2.6 1.5 2.1186 1.4 1.7901 2.2 1.9 2 2.004 2.2271 1.9275 2.1026 2.0278 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
386 -1.5617e-20 2.0629e-15 -0.9311 1001.3 0.59848 0.62478 2.9171 1.0436 1.3741 3.2429 0.87173 3.6572 1.9232 3.093 1.9 2.6 1.5 2.5798 1.4 2.4045 2.2 1.9 2 2.209 1.9948 1.6347 2.402 1.8374 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1137 -1.6492e-20 4.5593e-16 -0.48028 582.74 0.59698 0.62988 3.3139 0.91478 1.3737 3.3986 0.82223 2.8337 2.0501 3.0154 1.9 2.6 1.5 2.7529 1.4 2.5063 2.2 1.9 2 1.7815 1.8113 1.9918 2.6248 1.4496 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
881 -1.6973e-20 1.8263e-16 -0.27931 996.8 0.59768 0.62762 3.1916 0.96966 1.3717 3.1329 1.1702 3.8883 1.6003 2.4108 1.9 2.6 1.5 2.613 1.4 2.3614 2.2 1.9 2 2.0164 1.9587 2.0204 2.5542 1.7897 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
277 -1.7245e-20 9.2736e-16 -0.63475 2048.6 0.59574 0.63379 4.0101 1.1887 1.155 3.4951 0.88031 3.1792 1.7299 2.5263 1.9 2.6 1.5 2.3373 1.4 1.913 2.2 1.9 2 1.9085 1.9243 1.5207 2.853 1.9931 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1004 -1.8176e-20 6.4469e-16 -0.50831 2167.5 0.59565 0.63386 3.5308 1.1587 1.1699 3.2638 0.87759 3.84 2.1171 2.2763 1.9 2.6 1.5 1.8418 1.4 1.6992 2.2 1.9 2 2.1813 1.8611 1.4526 2.6224 1.8864 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
597 -1.8797e-20 8.1997e-17 -0.1471 1403.2 0.59715 0.62933 3.9282 0.99469 1.0463 3.9698 0.92518 2.8004 1.442 2.3099 1.9 2.6 1.5 2.0284 1.4 2.1523 2.2 1.9 2 1.9015 1.8473 1.9412 2.071 1.8343 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
15 -1.9233e-20 7.5138e-16 -0.56853 1085.9 0.59725 0.62618 3.5517 0.92725 1.2308 3.574 0.82869 3.2883 1.636 2.8587 1.9 2.6 1.5 2.1608 1.4 2.3064 2.2 1.9 2 1.7397 1.7205 1.5898 2.0174 1.983 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
401 -1.9685e-20 1.1706e-16 -0.18607 427.12 0.59577 0.6337 3.6533 0.91149 1.4419 3.455 1.1784 3.0847 1.7118 2.2011 1.9 2.6 1.5 2.196 1.4 2.4433 2.2 1.9 2 1.6282 1.8221 1.9991 2.1211 1.4578 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
231 -2.4255e-20 1.2136e-16 -0.16372 431.46 0.59701 0.62979 3.5716 0.93522 1.2598 3.3019 1.1748 3.5628 2.0195 2.7856 1.9 2.6 1.5 2.3495 1.4 2.3976 2.2 1.9 2 1.5826 2.0219 1.9434 1.9635 1.8315 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
145 -2.5293e-20 2.5187e-16 -0.19701 2431.5 0.59641 0.63169 2.9773 1.0607 1.1363 3.609 1.105 2.8218 1.6994 2.22 1.9 2.6 1.5 1.9472 1.4 2.3547 2.2 1.9 2 2.2511 2.0535 2.0141 2.8683 1.6082 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
117 -2.5854e-20 1.9561e-16 -0.22083 603.5 0.59764 0.62763 3.145 1.0581 1.1342 3.1021 1.1682 2.8497 1.519 2.9478 1.9 2.6 1.5 2.3745 1.4 1.9558 2.2 1.9 2 2.1455 1.599 1.712 1.989 1.4522 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
466 -2.6231e-20 1.7977e-16 -0.20602 858.24 0.59767 0.6275 3.3503 1.087 1.1301 3.0625 1.1595 3.1577 1.5707 2.7687 1.9 2.6 1.5 2.3822 1.4 2.0314 2.2 1.9 2 2.2164 1.6944 1.9078 2.3142 1.8429 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
95 -3.0648e-20 8.1671e-17 -0.099204 500.98 0.59497 0.63623 4.0654 0.90183 1.1147 3.1492 1.186 3.2585 1.7565 2.3554 1.9 2.6 1.5 2.0867 1.4 1.7561 2.2 1.9 2 1.9317 1.8845 1.7814 2.1238 1.6436 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
232 -3.1567e-20 5.6255e-16 -0.37906 394.73 0.59578 0.63367 3.6559 0.93185 1.4827 3.3402 0.91332 3.2664 2.0272 3.116 1.9 2.6 1.5 2.2416 1.4 1.701 2.2 1.9 2 1.8388 2.2001 1.9271 2.3716 1.8475 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
863 -3.2695e-20 1.1002e-16 -0.11994 1317.5 0.59704 0.62969 3.6654 1.033 1.1418 3.6151 1.1563 3.1832 1.4971 2.4711 1.9 2.6 1.5 2.7025 1.4 2.3293 2.2 1.9 2 1.8359 1.8039 1.4124 2.5027 1.8469 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
857 -3.5406e-20 7.8868e-16 -0.42656 1633.9 0.59826 0.6258 3.0668 0.95326 1.487 3.0439 0.82985 4.0346 1.8273 3.1579 1.9 2.6 1.5 2.3645 1.4 2.4866 2.2 1.9 2 1.7646 2.1015 1.7542 2.0518 1.6584 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
137 -4.0686e-20 6.4447e-16 -0.23572 2531.8 0.59793 0.62686 2.9266 0.94613 1.1818 3.1522 0.8318 4.1129 1.607 2.402 1.9 2.6 1.5 2.2146 1.4 1.9253 2.2 1.9 2 2.2691 2.0138 1.3871 2.2561 1.7726 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
211 -4.2817e-20 8.6377e-16 -0.40139 1792.3 0.59756 0.62803 3.0063 1.1828 1.1831 3.3955 0.87036 3.614 2.0153 3.0857 1.9 2.6 1.5 2.7527 1.4 1.8485 2.2 1.9 2 1.8501 2.1541 1.4827 2.7491 2.0154 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
476 -4.6092e-20 3.6183e-16 -0.22626 1289.3 0.59807 0.62726 2.9645 0.97444 1.2609 3.4557 1.1962 3.9077 1.9463 2.2189 1.9 2.6 1.5 2.1232 1.4 2.1343 2.2 1.9 2 1.9261 1.9317 1.9176 1.9803 2.0225 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
467 -5.2089e-20 1.1488e-16 -0.084545 319.11 0.59615 0.6325 3.906 0.92085 1.4845 3.1585 0.9826 3.1322 1.5649 2.2887 1.9 2.6 1.5 2.6271 1.4 2.495 2.2 1.9 2 2.0177 2.0648 1.727 2.0741 1.5439 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
146 -5.4187e-20 2.1713e-16 -0.13803 540.92 0.59673 0.63068 3.7804 0.89261 1.4101 3.9304 0.97104 2.8316 1.6529 2.9354 1.9 2.6 1.5 2.7538 1.4 1.7672 2.2 1.9 2 2.0594 1.6363 1.6717 2.7976 1.8437 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
955 -5.5612e-20 4.7903e-16 -0.22568 2098.1 0.59754 0.62809 3.0995 1.1017 1.4539 3.1336 0.86156 3.9496 1.65 2.6311 1.9 2.6 1.5 2.2064 1.4 1.8598 2.2 1.9 2 1.914 1.6842 2.0213 2.8406 1.9157 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1111 -6.1351e-20 2.4827e-16 -0.13902 1108.8 0.59941 0.62282 3.1778 0.94558 1.1882 3.3361 0.97435 4.0662 1.7028 2.4324 1.9 2.6 1.5 2.5238 1.4 2.0057 2.2 1.9 2 2.1106 1.5215 1.7856 1.9811 2.0323 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
358 -6.2256e-20 5.9425e-16 -0.25828 1148.4 0.59709 0.62952 3.1868 1.0746 1.3974 3.3692 1.1327 3.0457 1.9535 3.0259 1.9 2.6 1.5 2.1398 1.4 2.5127 2.2 1.9 2 2.1995 1.6473 1.6701 2.4639 1.463 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1020 -6.8305e-20 1.2525e-15 -0.38235 1690.4 0.59821 0.62596 2.8467 1.1359 1.5002 3.1009 1.0176 3.6476 1.4766 2.9744 1.9 2.6 1.5 1.9418 1.4 2.2817 2.2 1.9 2 2.2015 1.9309 1.8432 2.5145 1.9383 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1074 -7.0381e-20 1.27e-16 -0.071011 1150.6 0.59665 0.63091 4.1689 1.2744 1.0534 3.1109 1.1576 3.0997 1.5696 2.3632 1.9 2.6 1.5 2.2828 1.4 1.9796 2.2 1.9 2 1.7723 1.5396 1.9168 1.959 1.8663 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
553 -7.1969e-20 3.1498e-16 -0.023885 2939.2 0.59817 0.62609 2.809 0.98468 1.2063 4.3829 0.93157 2.8664 1.9347 2.2606 1.9 2.6 1.5 2.2381 1.4 2.055 2.2 1.9 2 2.2617 2.0175 1.9766 2.3705 1.9749 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
61 -7.5017e-20 1.517e-15 -0.40687 626.92 0.59869 0.62444 3.679 0.91306 1.3562 3.2902 0.80956 4.0921 1.8259 3.1589 1.9 2.6 1.5 2.4431 1.4 2.2794 2.2 1.9 2 2.078 1.7575 1.6268 1.9843 1.8679 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
244 -7.9545e-20 5.9614e-16 -0.21936 843.55 0.5981 0.62631 2.9426 0.9168 1.5553 3.0524 0.92801 3.4186 1.4694 2.9223 1.9 2.6 1.5 2.5839 1.4 2.4743 2.2 1.9 2 1.9334 1.6814 1.3808 2.0675 1.4594 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
1079 -9.051e-20 2.7238e-16 -0.1097 432.64 0.59706 0.62961 3.9162 0.88781 1.3592 3.4817 0.8335 4.0356 1.9509 2.3652 1.9 2.6 1.5 2.5493 1.4 1.9001 2.2 1.9 2 1.8478 1.6421 2.0246 2.5524 1.9486 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
918 -9.9786e-20 7.3386e-16 -0.21618 1338.7 0.59665 0.63092 3.0779 0.9876 1.2172 3.5705 1.1435 2.8879 1.7575 2.4058 1.9 2.6 1.5 2.3264 1.4 2.4775 2.2 1.9 2 2.2542 2.2247 1.4525 2.3865 1.7236 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
322 -1.4154e-19 2.201e-16 -0.058648 2021.5 0.59524 0.63531 3.7197 1.1672 1.3162 3.4603 1.0154 3.4104 1.8048 2.1692 1.9 2.6 1.5 2.1368 1.4 2.1155 2.2 1.9 2 1.7187 1.8114 1.4127 2.8201 1.9355 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
659 -1.5153e-19 1.9352e-15 -0.055144 2978 0.59711 0.62945 2.8207 1.2206 1.4365 3.1598 0.90653 3.1953 1.6096 2.5842 1.9 2.6 1.5 2.3685 1.4 1.7423 2.2 1.9 2 2.2533 1.9621 1.7452 2.722 1.8648 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
7 -1.8656e-19 2.2751e-15 -0.28305 2111.4 0.59685 0.63028 3.7745 1.2256 1.5422 3.9551 1.0411 3.5197 1.9465 2.1842 1.9 2.6 1.5 1.8614 1.4 1.9661 2.2 1.9 2 2.1692 1.6399 1.7392 2.1416 2.0008 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 
141 -1.9659e-19 3.4699e-16 -0.069421 1475.3 0.59688 0.63016 3.285 1.2178 1.4435 3.1866 0.91769 3.4091 1.886 2.9191 1.9 2.6 1.5 2.0709 1.4 2.3842 2.2 1.9 2 1.8857 1.6548 1.4448 2.7462 1.9576 28.4 30.5 9.9e+16 30.5 32.7 9.9e+16 32.7 34.6 9.9e+16 34.6 36.6 9.9e+16 36.6 38.5 9.9e+16 

